Framework for the Forced Soliton Equation: Regularization, Numerical Solutions, and Perturbation Theory

The forced soliton equation is the starting point for semiclassical computations with solitons away from the small momentum transfer regime. This paper develops necessary analytical and numerical tools for analyzing solutions to the forced soliton equation in the context of two-dimensional models with kinks. Results include a finite degree of freedom regularization of soliton sector physics based on periodic and anti-periodic lattice models, a detailed analysis of numerical solutions, and the development of perturbation theory in the soliton momentum transfer to mass ratio Delta P/M. Numerical solutions at large transfer, greater or similar to the soliton mass, are capable of exhibiting, in a smooth and controlled fashion, extreme phenomena such as soliton-antisoliton pair creation and superluminal collective coordinate velocities, which we investigate.

==> anc/FSE_IVP_supp.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    310106,       6814]
NotebookOptionsPosition[    303604,       6698]
NotebookOutlinePosition[    303998,       6714]
CellTagsIndexPosition[    303955,       6711]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The code below generates solutions to an initial value problem for the forced \
soliton equation, as described in the paper \[OpenCurlyDoubleQuote]Framework \
for the Forced Soliton Equation: Regularization, Numerical Solutions, and \
Perturbation Theory,\[CloseCurlyDoubleQuote] arXiv:2412.09487.\
\>", "Text",
 CellChangeTimes->{{3.944824312158738*^9, 3.944824396979763*^9}, {
  3.944824486313737*^9, 
  3.944824508227247*^9}},ExpressionUUID->"e3731b27-b897-441d-a252-\
d8ed51ce0322"],

Cell["\<\
Mathematica internally compiles sums and tables when their sizes exceed a \
certain threshold value, meaning it rewrites the code for them in more \
machine-friendly language before evaluating them.  This speeds up the overall \
FSE code significantly, so we start by lowering the threshold for automatic \
compilation of sums and tables from the default value of 250 to 50.  \
\>", "Text",
 CellChangeTimes->{{3.9448245938078547`*^9, 
  3.9448247900151157`*^9}},ExpressionUUID->"4f03e652-3812-4ef3-a297-\
8bb522dffd39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SystemOptions", "[", "\"\<CompileOptions\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.937651100051242*^9, 3.9376511115891542`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8ada7d06-2f46-4649-b588-79f1c6bf1fa3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"CompileOptions\"\>", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\<\"ApplyCompileLength\"\>", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"\<\"ArrayCompileLength\"\>", "\[Rule]", "250"}], ",", 
     RowBox[{"\<\"AutoCompileAllowCoercion\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"AutoCompileProtectValues\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"AutomaticCompile\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"BinaryTensorArithmetic\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"CompileAllowCoercion\"\>", "\[Rule]", "True"}], ",", 
     RowBox[{"\<\"CompileConfirmInitializedVariables\"\>", "\[Rule]", 
      "True"}], ",", 
     RowBox[{"\<\"CompiledComponentLibraryOptions\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"UseAroundLibrary\"\>", "\[Rule]", "True"}], ",", 
        RowBox[{"\<\"UseCoordinateBoundsLibrary\"\>", "\[Rule]", "True"}], 
        ",", 
        RowBox[{"\<\"UseDissimilarityLibrary\"\>", "\[Rule]", "True"}], ",", 
        RowBox[{"\<\"UseListableFunctionsLibrary\"\>", "\[Rule]", "True"}], 
        ",", 
        RowBox[{"\<\"UseThreadedLibrary\"\>", "\[Rule]", "True"}]}], "}"}]}], 
     ",", 
     RowBox[{"\<\"CompiledFunctionArgumentCoercionTolerance\"\>", "\[Rule]", 
      "2.1072099696478683`"}], ",", 
     RowBox[{"\<\"CompiledFunctionMaxFailures\"\>", "\[Rule]", "3"}], ",", 
     RowBox[{"\<\"CompileDynamicScoping\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"CompileEvaluateConstants\"\>", "\[Rule]", "True"}], ",", 
     RowBox[{"\<\"CompileOptimizeRegisters\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"CompileParallelizationThreshold\"\>", "\[Rule]", "10"}], 
     ",", 
     RowBox[{"\<\"CompileReportCoercion\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"CompileReportExternal\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"CompileReportFailure\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"CompileValuesLast\"\>", "\[Rule]", "True"}], ",", 
     RowBox[{"\<\"FoldCompileLength\"\>", "\[Rule]", "100"}], ",", 
     RowBox[{"\<\"InternalCompileMessages\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"ListableFunctionCompileLength\"\>", "\[Rule]", "250"}], ",", 
     RowBox[{"\<\"MapCompileLength\"\>", "\[Rule]", "100"}], ",", 
     RowBox[{"\<\"NestCompileLength\"\>", "\[Rule]", "100"}], ",", 
     RowBox[{"\<\"NumericalAllowExternal\"\>", "\[Rule]", "False"}], ",", 
     RowBox[{"\<\"ProductCompileLength\"\>", "\[Rule]", "250"}], ",", 
     RowBox[{"\<\"ReuseTensorRegisters\"\>", "\[Rule]", "True"}], ",", 
     RowBox[{"\<\"SumCompileLength\"\>", "\[Rule]", "250"}], ",", 
     RowBox[{"\<\"SystemCompileOptimizations\"\>", "\[Rule]", "All"}], ",", 
     RowBox[{"\<\"TableCompileLength\"\>", "\[Rule]", "250"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9448356231581373`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"73aa011c-aeac-4686-bc7a-7ebf2f7b9173"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetSystemOptions", "[", 
   RowBox[{"\"\<CompileOptions\>\"", "->", 
    RowBox[{"\"\<SumCompileLength\>\"", "->", "50"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetSystemOptions", "[", 
   RowBox[{"\"\<CompileOptions\>\"", "->", 
    RowBox[{"\"\<TableCompileLength\>\"", "->", "50"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.937651124203517*^9, 3.937651180276545*^9}, {
  3.9376512455960007`*^9, 3.937651290217119*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4daf6d6f-ebf2-4cca-8dbc-3c7159af62e9"],

Cell["\<\
There are two separate versions of the main code: one for phi-4 theory and \
one for sine-Gordon.  We provide inline comments in the phi-4 code.  The \
physical meaning of the inputs and outputs is described in the paper.\
\>", "Text",
 CellChangeTimes->{{3.94482482445802*^9, 3.944824884789357*^9}, {
  3.944825314665226*^9, 
  3.944825339693338*^9}},ExpressionUUID->"070ff228-fd44-45e3-8602-\
2b1a3f20880a"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "4"], TraditionalForm]],ExpressionUUID->
  "23c9804a-0c12-4945-9c26-63c8a124486e"],
 "-theory"
}], "Section",
 CellChangeTimes->{{3.9369497280683928`*^9, 
  3.936949735883688*^9}},ExpressionUUID->"e5c12d24-4ac3-4701-8791-\
0d3e8e327bf9"],

Cell[CellGroupData[{

Cell["main code", "Subsection",
 CellChangeTimes->{{3.944833425328113*^9, 
  3.94483342652776*^9}},ExpressionUUID->"d021a0d0-9069-448f-87f5-\
dca57f962e09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4FSEivp", "[", 
   RowBox[{
   "\[Beta]i_", ",", "tstar_", ",", "\[Epsilon]_", ",", "Ltilde_", ",", 
    "N\[Sigma]_", ",", "\[CapitalDelta]\[Tau]_", ",", "N\[Tau]_"}], "]"}], ":=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Gamma]i", ",", "\[CapitalDelta]\[Sigma]", ",", "ek", ",", "ekb", 
        ",", "M0tilde", ",", "M\[Beta]tilde", ",", "M\[Beta]itildeprime", ",",
         "Ptilde", ",", "\[Psi]tilde0", ",", "D\[Psi]tilde0", ",", 
        "\[Phi]tilde\[Beta]i", ",", "D\[Phi]tilde\[Beta]i", ",", 
        "\[CurlyPi]tilde\[Beta]i", ",", "Htildef", ",", 
        "\[CapitalDelta]\[Beta]", ",", "c\[CapitalDelta]j", ",", 
        "c2\[CapitalDelta]j", ",", "posit", ",", "momit", ",", "Xit", ",", 
        ",", "Htilde", ",", "Hefftilde", ",", "betabar", ",", "Emech\[Beta]", 
        ",", "\[CurlyPhi]table", ",", "\[CurlyPi]table", ",", "Xtable", ",", 
        "\[Beta]table", ",", "Htable", ",", "Hefftable", ",", "Emechtable", 
        ",", "\[CurlyPhi]tablefile", ",", "\[CurlyPi]tablefile", ",", 
        "Xtablefile", ",", "\[Beta]tablefile", ",", "Htablefile", ",", 
        "Hefftablefile", ",", "Emechtablefile"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]i", "=", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}]]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Monitor", " ", "gives", " ", "a", " ", "real", " ", 
                    "time", " ", "printout", " ", "of", " ", "the", " ", 
                    "RK4", " ", "step", " ", "and", " ", "time", " ", "step", 
                    " ", "as", " ", "the", " ", "code", " ", "is", " ", 
                    RowBox[{"running", "."}]}], "*)"}], ";", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", "=", 
                    RowBox[{"N", "[", 
                    FractionBox["Ltilde", 
                    RowBox[{"2", "N\[Sigma]"}]], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{"spatial", " ", "lattice", " ", "size"}], "*)"}], 
                    ";", 
                    RowBox[{"ek", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Ltilde", "<", "56"}], ",", 
                    RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    RowBox[{"FindRoot", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{"Ltilde", ",", "80"}], "]"}], "-", 
                    RowBox[{"2", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}]], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "0.9"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "\[Rule]", "70"}], ",", 
                    RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], 
                    "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}],
                     "]"}], ",", "1"}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "Computes", " ", "elliptic", " ", "modulus", " ", "for", 
                    " ", "the", " ", "static", " ", "antiperiodic", " ", 
                    "kink", " ", "in", " ", "terms", " ", "of", " ", 
                    "Ltilde"}], " ", "=", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"mL", ".", "  ", "But"}], " ", "if", " ", 
                    "Ltilde"}], " ", ">=", " ", "56"}]}], ",", " ", 
                    RowBox[{"then", " ", "we", " ", 
                    RowBox[{"don", "'"}], "t", " ", "need", " ", "it", " ", 
                    "since", " ", "we", " ", "use", " ", "the", " ", 
                    "infinite", " ", "L", " ", "kink", " ", "profile"}]}], 
                    "*)"}], ";", 
                    RowBox[{"ekb", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "56"}], ",", 
                    RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    RowBox[{"FindRoot", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{
                    RowBox[{"\[Gamma]i", " ", "Ltilde"}], ",", "80"}], "]"}], 
                    "-", 
                    RowBox[{"2", 
                    SqrtBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "0.9"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "->", "70"}], ",", 
                    RowBox[{"MaxIterations", "->", "1000"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}],
                     "]"}], ",", "1"}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Computes", " ", "elliptic", " ", "modulus", " ", "for", 
                    " ", "the", " ", "boosted", " ", "antiperiodic", " ", 
                    RowBox[{"kink", "."}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"M0tilde", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Ltilde", "<", "56"}], ",", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["ek", "2"], "+", "1"}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ek", "2"]}], ")"}], 
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ek", "2"], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ek", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["ek", "2"]}]}], ")"}], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["ek", "2"], "]"}]}]}], ")"}]}], ",", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", 
                    SqrtBox["2"]}], "3"], "]"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{"kink", " ", "mass"}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"M\[Beta]tilde", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "56"}], ",", 
                    RowBox[{
                    FractionBox["8", 
                    RowBox[{"3", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}], ")"}], 
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ekb", "2"], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ekb", "2"]}], ")"}], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["ekb", "2"], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "16"], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}], ")"}], 
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ekb", "2"], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ekb", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["ekb", "2"]}]}], ")"}], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["ekb", "2"], "]"}]}]}], ")"}]}]}], ")"}]}],
                     ",", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", 
                    SqrtBox["2"]}], "3"], "]"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "beta", " ", "dependent", " ", "kink", " ", "mass", " ", 
                    "as", " ", "defined", " ", "in", " ", "paper"}], ";", " ", 
                    RowBox[{"see", " ", "eqns", " ", 
                    RowBox[{"(", "3.86", ")"}], " ", "and", " ", 
                    RowBox[{
                    RowBox[{"(", "3.87", ")"}], "."}]}]}], "*)"}], ";", 
                    RowBox[{"M\[Beta]itildeprime", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "56"}], ",", 
                    RowBox[{
                    FractionBox["4", 
                    RowBox[{"3", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}], ")"}], 
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ekb", "2"], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ekb", "2"]}], ")"}], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["ekb", "2"], "]"}]}]}], ")"}]}], ",", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", 
                    SqrtBox["2"]}], "3"], "]"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "alternative", " ", "beta", " ", "dependent", " ", "kink",
                     " ", "mass", " ", "as", " ", "defined", " ", "in", " ", 
                    "paper"}], ";", " ", 
                    RowBox[{"see", " ", "eqns", " ", 
                    RowBox[{"(", "3.86", ")"}], " ", "and", " ", 
                    RowBox[{
                    RowBox[{"(", "3.87", ")"}], "."}]}]}], "*)"}], ";", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "==", "0"}], ",", "0", ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "<", "3"}], ",", 
                    FractionBox["\[CapitalDelta]\[Tau]", "2"], ",", 
                    "\[CapitalDelta]\[Tau]"}], "]"}]}], "]"}]}], "<", 
                    "tstar"}], ",", 
                    RowBox[{
                    "\[Gamma]i", " ", "M\[Beta]itildeprime", " ", 
                    "\[Beta]i"}], ",", 
                    RowBox[{
                    RowBox[{
                    "\[Gamma]i", " ", "M\[Beta]itildeprime", " ", 
                    "\[Beta]i"}], "+", 
                    RowBox[{"M0tilde", " ", "\[Epsilon]"}]}]}], "]"}]}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"n", ",", "0", ",", "3"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "0", ",", 
                    RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Defines", " ", "a", " ", "value", " ", "for", " ", "the",
                     " ", 
                    RowBox[{"(", 
                    RowBox[{"rescaled", " ", "dimensionless"}], ")"}], " ", 
                    "collective", " ", "coordinate", " ", "momentum", " ", 
                    "at", " ", "each", " ", "time", " ", "step", " ", "and", 
                    " ", "RK4", " ", 
                    RowBox[{"step", ".", "  ", "Iterator"}], " ", "nn", " ", 
                    "is", " ", "used", " ", "for", " ", "time", " ", "steps", 
                    " ", "and", " ", "iterator", " ", "n", " ", "is", " ", 
                    "used", " ", "for", " ", "RK4", " ", 
                    RowBox[{"steps", "."}]}], "*)"}], ";", 
                    RowBox[{"\[Psi]tilde0", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Ltilde", "<", "56"}], ",", 
                    RowBox[{
                    SqrtBox[
                    FractionBox[
                    RowBox[{"3", " ", 
                    SuperscriptBox["ek", "2"]}], 
                    RowBox[{"2", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["ek", "2"]}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ek", "2"]}], ")"}], 
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ek", "2"], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ek", "2"]}], ")"}], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["ek", "2"], "]"}]}]}], ")"}]}]]], " ", 
                    RowBox[{"JacobiCN", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["ek", "2"]}]]], ",", 
                    SuperscriptBox["ek", "2"]}], "]"}], 
                    RowBox[{"JacobiDN", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["ek", "2"]}]]], ",", 
                    SuperscriptBox["ek", "2"]}], "]"}]}], ",", 
                    RowBox[{
                    SqrtBox[
                    FractionBox["3", 
                    RowBox[{"4", 
                    SqrtBox["2"]}]]], " ", 
                    SuperscriptBox[
                    RowBox[{"Sech", "[", 
                    RowBox[{
                    FractionBox["1", 
                    SqrtBox["2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}], "2"]}]}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "The", " ", "L2", " ", "normalized", " ", "static", " ", 
                    "kink", " ", "zero", " ", "mode", " ", "evaluated", " ", 
                    "at", " ", "the", " ", "lattice", " ", 
                    RowBox[{"points", "."}]}], "*)"}], ";", 
                    RowBox[{"D\[Psi]tilde0", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Ltilde", "<", "56"}], ",", 
                    RowBox[{
                    SqrtBox[
                    FractionBox[
                    RowBox[{"3", " ", 
                    SuperscriptBox["ek", "2"]}], 
                    RowBox[{"2", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ek", "2"]}], ")"}], 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ek", "2"]}], ")"}], 
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ek", "2"], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ek", "2"]}], ")"}], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["ek", "2"], "]"}]}]}], ")"}]}]]], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ek", "2"], "-", 
                    RowBox[{"2", 
                    SuperscriptBox[
                    RowBox[{"JacobiDN", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["ek", "2"]}]]], ",", 
                    SuperscriptBox["ek", "2"]}], "]"}], "2"]}]}], ")"}], 
                    RowBox[{"JacobiSN", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["ek", "2"]}]]], ",", 
                    SuperscriptBox["ek", "2"]}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    SqrtBox[
                    FractionBox["3", 
                    RowBox[{"2", 
                    SqrtBox["2"]}]]]}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sech", "[", 
                    RowBox[{
                    FractionBox["1", 
                    SqrtBox["2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}], "2"], 
                    RowBox[{"Tanh", "[", 
                    RowBox[{
                    FractionBox["1", 
                    SqrtBox["2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}]}]}], "]"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "The", " ", "derivative", " ", "of", " ", "the", " ", 
                    "L2", " ", "normalized", " ", "static", " ", "kink", " ", 
                    "zero", " ", "mode", " ", "evaluated", " ", "at", " ", 
                    "the", " ", "lattice", " ", 
                    RowBox[{"points", "."}]}], "*)"}], ";", 
                    RowBox[{"\[Phi]tilde\[Beta]i", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "56"}], ",", 
                    RowBox[{
                    SqrtBox[
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["ekb", "2"]}], 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}]]], " ", 
                    RowBox[{"JacobiSN", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"\[Gamma]i", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}]]], ",", 
                    SuperscriptBox["ekb", "2"]}], "]"}]}], ",", 
                    RowBox[{"Tanh", "[", 
                    RowBox[{
                    FractionBox["\[Gamma]i", 
                    SqrtBox["2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "The", " ", "boosted", " ", "kink", " ", "profile", " ", 
                    "with", " ", "velocity", " ", "\[Beta]i", " ", 
                    "evaluated", " ", "at", " ", "the", " ", "lattice", " ", 
                    RowBox[{"points", "."}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"D\[Phi]tilde\[Beta]i", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "56"}], ",", 
                    RowBox[{"\[Gamma]i", " ", 
                    FractionBox[
                    SqrtBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["ekb", "2"]}]], 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}]], 
                    RowBox[{"JacobiCN", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"\[Gamma]i", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}]]], ",", 
                    SuperscriptBox["ekb", "2"]}], "]"}], 
                    RowBox[{"JacobiDN", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"\[Gamma]i", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekb", "2"]}]]], ",", 
                    SuperscriptBox["ekb", "2"]}], "]"}]}], ",", 
                    RowBox[{
                    FractionBox["\[Gamma]i", 
                    SqrtBox["2"]], " ", 
                    SuperscriptBox[
                    RowBox[{"Sech", "[", 
                    RowBox[{
                    FractionBox["\[Gamma]i", 
                    SqrtBox["2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}], "2"]}]}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Derivative", " ", "of", " ", "the", " ", "boosted", " ", 
                    "kink", " ", "profile", " ", "with", " ", "velocity", " ",
                     "\[Beta]i", " ", "evaluated", " ", "at", " ", "the", " ",
                     "lattice", " ", 
                    RowBox[{"points", "."}]}], "*)"}], ";", 
                    RowBox[{"\[CurlyPi]tilde\[Beta]i", "=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", "overlap", "}"}], ",", 
                    RowBox[{
                    RowBox[{"overlap", "=", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], " ", 
                    RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}]}], ";", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Beta]i"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "-", 
                    RowBox[{"overlap", " ", 
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}]}], "]"}]}],
                     ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "The", " ", "boosted", " ", "kink", " ", "momentum", " ", 
                    "field", " ", "profile", " ", "evaluated", " ", "at", " ",
                     "the", " ", "lattice", " ", 
                    RowBox[{"points", "."}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Htildef", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "+", 
                    RowBox[{"M0tilde", " ", "\[Epsilon]", " ", "\[Beta]i"}], 
                    "+", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"M0tilde", " ", "\[Epsilon]"}], ")"}], "2"], "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], " ", 
                    RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ")"}], 
                    RowBox[{"-", "2"}]]}]}], ")"}], "/", "M0tilde"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Total", " ", "energy", " ", "of", " ", "the", " ", 
                    "system", " ", "after", " ", "the", " ", "kick"}], ";", 
                    " ", 
                    RowBox[{"see", " ", "eqns", " ", 
                    RowBox[{"(", "2.86", ")"}], " ", "and", " ", 
                    RowBox[{
                    RowBox[{"(", "3.75", ")"}], "."}]}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"\[CapitalDelta]\[Beta]", "=", 
                    RowBox[{"\[Epsilon]", " ", "M0tilde", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], " ", 
                    RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ")"}], 
                    RowBox[{"-", "2"}]]}]}], ";"}], 
                   RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Jump", " ", "in", " ", "the", " ", "collective", " ", 
                    "coordinate", " ", "velocity", " ", "at", " ", "the", " ",
                     "kick"}], ";", " ", 
                    RowBox[{"see", " ", "eqn", " ", 
                    RowBox[{"(", "2.82", ")"}]}]}], "*)"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"c\[CapitalDelta]j", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    RowBox[{
                    FractionBox["\[Pi]", "Ltilde"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "\[CapitalDelta]j"], 
                    RowBox[{"Csc", "[", 
                    FractionBox[
                    RowBox[{"\[Pi]", " ", "\[CapitalDelta]j"}], 
                    RowBox[{"2", "N\[Sigma]"}]], "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "-", "1"}]}], "}"}]}], 
                    "]"}]}], ";"}], 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{
                    "Coefficients", " ", "used", " ", "in", " ", "the", " ", 
                    "construction", " ", "of", " ", "the", " ", "SLAC", " ", 
                    "first", " ", "derivative"}], ";", " ", 
                    RowBox[{"see", " ", "eqn", " ", 
                    RowBox[{"(", "3.8", ")"}]}]}], "*)"}], ";", 
                  RowBox[{"c2\[CapitalDelta]j", "=", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", 
                    SuperscriptBox["\[Pi]", "2"]}], 
                    SuperscriptBox["Ltilde", "2"]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"\[CapitalDelta]j", "+", "1"}]], 
                    RowBox[{"Cot", "[", 
                    FractionBox[
                    RowBox[{"\[Pi]", " ", "\[CapitalDelta]j"}], 
                    RowBox[{"2", "N\[Sigma]"}]], "]"}], 
                    RowBox[{"Csc", "[", 
                    FractionBox[
                    RowBox[{"\[Pi]", " ", "\[CapitalDelta]j"}], 
                    RowBox[{"2", "N\[Sigma]"}]], "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "-", "1"}]}], "}"}]}], 
                    "]"}]}], ";"}], 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{
                   "Coefficients", " ", "used", " ", "in", " ", "the", " ", 
                    "construction", " ", "of", " ", "the", " ", "SLAC", " ", 
                    "second", " ", "derivative"}], ";", " ", 
                   RowBox[{"see", " ", "eqn", " ", 
                    RowBox[{"(", "3.9", ")"}]}]}], "*)"}], ";", 
                 RowBox[{
                  RowBox[{"posit", "[", 
                   RowBox[{"0", ",", "0"}], "]"}], "=", 
                  "\[Phi]tilde\[Beta]i"}], ";"}], 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{
                  "Fixing", " ", "the", " ", "initial", " ", "condition", " ",
                    "for", " ", "the", " ", "position", " ", "field", " ", 
                   "at", " ", "t"}], "=", "0"}], "*)"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"momit", "[", 
                  RowBox[{"0", ",", "0"}], "]"}], "=", 
                 "\[CurlyPi]tilde\[Beta]i"}], ";"}], 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "Fixing", " ", "the", " ", "initial", " ", "condition", " ", 
                  "for", " ", "the", " ", "momentum", " ", "field", " ", "at",
                   " ", "t"}], "=", "0"}], "*)"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Xit", "[", 
                 RowBox[{"0", ",", "0"}], "]"}], "=", 
                RowBox[{
                 RowBox[{"-", "\[Beta]i"}], " ", "tstar"}]}], ";"}], 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "Fixing", " ", "the", " ", "initial", " ", "condition", " ", 
                 "for", " ", "the", " ", "collective", " ", "coordinate", " ",
                  "at", " ", "t"}], "=", 
                RowBox[{
                 RowBox[{
                 "0", " ", "so", " ", "that", " ", "it", " ", "is", " ", "at",
                   " ", "x"}], " ", "=", " ", 
                 RowBox[{
                 "0", " ", "when", " ", "the", " ", "force", " ", "is", " ", 
                  "applied"}]}]}], "*)"}], ";", "\[IndentingNewLine]", 
              RowBox[{"Print", "[", 
               RowBox[{"StringJoin", "[", 
                RowBox[{
                "\"\<\!\(\*SubscriptBox[\(P\), \
\(i\)]\)/\!\(\*SubscriptBox[\(M\), \(0\)]\) = \>\"", ",", 
                 RowBox[{"ToString", "[", 
                  FractionBox[
                   RowBox[{
                   "\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}],
                    "M0tilde"], "]"}]}], "]"}], "]"}], ";", 
              RowBox[{"Print", "[", 
               RowBox[{"StringJoin", "[", 
                RowBox[{
                "\"\<\!\(\*SubscriptBox[\(P\), \
\(f\)]\)/\!\(\*SubscriptBox[\(M\), \(0\)]\) = \>\"", ",", 
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    "\[Gamma]i", " ", "M\[Beta]itildeprime", " ", 
                    "\[Beta]i"}], "M0tilde"], "+", "\[Epsilon]"}], "]"}]}], 
                "]"}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"Print", "[", 
               RowBox[{"StringJoin", "[", 
                RowBox[{
                "\"\<\!\(\*SubscriptBox[\(H\), \
\(i\)]\)/\!\(\*SubscriptBox[\(M\), \(0\)]\) = \>\"", ",", 
                 RowBox[{"ToString", "[", 
                  FractionBox[
                   RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "M0tilde"], 
                  "]"}]}], "]"}], "]"}], ";", 
              RowBox[{"Print", "[", 
               RowBox[{"StringJoin", "[", 
                RowBox[{
                "\"\<\!\(\*SubscriptBox[\(H\), \
\(f\)]\)/\!\(\*SubscriptBox[\(M\), \(0\)]\) = \>\"", ",", 
                 RowBox[{"ToString", "[", "Htildef", "]"}]}], "]"}], "]"}], 
              ";", 
              RowBox[{"Print", "[", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"\"\<\[CapitalDelta]\[Beta] = \>\"", ",", 
                 RowBox[{"ToString", "[", "\[CapitalDelta]\[Beta]", "]"}]}], 
                "]"}], "]"}], ";"}], 
             RowBox[{"(*", 
              RowBox[{
              "Values", " ", "of", " ", "the", " ", "first", " ", "five", " ",
                "outputs", " ", "of", " ", "the", " ", "code", " ", "are", 
               " ", "printed"}], "*)"}], ";", 
             RowBox[{"Print", "[", "\"\<engaging warp drive\>\"", "]"}], 
             ";"}], 
            RowBox[{"(*", 
             RowBox[{
             "signals", " ", "beginning", " ", "of", " ", "RK4", " ", 
              "routine"}], "*)"}], ";", 
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Do", "[", 
                   RowBox[{
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "poslist", ",", "momlist", ",", "Dposlist", ",", 
                    "Dmomlist", ",", "D2poslist", ",", "Potlist", ",", "RS1", 
                    ",", "RS2", ",", "RS3", ",", "RS4"}], "}"}], ",", 
                    RowBox[{"(*", 
                    RowBox[{
                    "Inisde", " ", "Do", " ", "runs", " ", "over", " ", "the",
                     " ", "4", " ", "RK4", " ", 
                    RowBox[{"steps", ".", " ", "Outside"}], " ", "Do", " ", 
                    "runs", " ", "over", " ", "the", " ", "time", " ", 
                    "steps"}], "*)"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"poslist", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "0"}], ",", 
                    RowBox[{"posit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "<", "3"}], ",", 
                    RowBox[{
                    RowBox[{"posit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"posit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"posit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", 
                    RowBox[{"posit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "poslist", " ", "is", " ", "the", " ", "dummy", " ", 
                    "position", " ", "field", " ", "during", " ", "the", " ", 
                    "RK4", " ", 
                    RowBox[{"routine", ".", "  ", "It"}], " ", "is", " ", 
                    "the", " ", "position", " ", "part", " ", "of", " ", 
                    "the", " ", "phase", " ", "space", " ", "field", " ", 
                    "zeta", " ", "described", " ", "by", " ", "equations", 
                    " ", 
                    RowBox[{"(", "3.99", ")"}], " ", "and", " ", 
                    RowBox[{
                    RowBox[{"(", "3.100", ")"}], ".", " ", "Note"}], " ", 
                    "that", " ", "the", " ", "the", " ", "\"\<n\>\"", " ", 
                    "in", " ", "the", " ", "paper", " ", "is", " ", "the", 
                    " ", "time", " ", "step", " ", "index", " ", "which", " ",
                     "is", " ", "denoted", " ", "\"\<nn\>\"", " ", 
                    RowBox[{"here", "."}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"momlist", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "0"}], ",", 
                    RowBox[{"momit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "<", "3"}], ",", 
                    RowBox[{
                    RowBox[{"momit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"momit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"momit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", 
                    RowBox[{"momit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "momlist", " ", "is", " ", "likewise", " ", "the", " ", 
                    "dummy", " ", "momentum", " ", 
                    RowBox[{"field", "."}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Dposlist", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "-", "kk"}], "]"}], "]"}], " ", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", "1", ",", 
                    RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], "-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "-", "kk", "+", "j"}], "]"}], 
                    "]"}], " ", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", 
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Computes", " ", "the", " ", "derivative", " ", "of", " ",
                     "the", " ", "position", " ", "field", " ", "using", " ", 
                    "the", " ", "SLAC", " ", "first", " ", 
                    RowBox[{"derivative", "."}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Dmomlist", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "-", "kk"}], "]"}], "]"}], " ", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", "1", ",", 
                    RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], "-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "-", "kk", "+", "j"}], "]"}], 
                    "]"}], " ", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", 
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Computes", " ", "the", " ", "derivative", " ", "of", " ",
                     "the", " ", "momentum", " ", "field", " ", "using", " ", 
                    "the", " ", "SLAC", " ", "first", " ", 
                    RowBox[{"derivative", "."}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"D2poslist", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c2\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "-", "kk"}], "]"}], "]"}], " ", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", "1", ",", 
                    RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox["\[Pi]", "2"], 
                    RowBox[{"3", " ", 
                    SuperscriptBox["Ltilde", "2"]}]]}], 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", " ", "N\[Sigma]"}], ")"}], "2"], "-", "1"}], 
                    ")"}]}], ")"}], "]"}], 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c2\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "-", "kk", "+", "j"}], "]"}], 
                    "]"}], " ", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", 
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Computes", " ", "the", " ", "second", " ", "derivative", 
                    " ", "of", " ", "the", " ", "position", " ", "field", " ",
                     "using", " ", "the", " ", "SLAC", " ", "second", " ", 
                    RowBox[{"derivative", "."}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Potlist", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", " ", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "3"]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Computes", " ", "value", " ", "of", " ", "the", " ", 
                    "potential", " ", "energy", " ", "terms", " ", "in", " ", 
                    "the", " ", 
                    RowBox[{"FSE", "."}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"RS1", "=", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", " ", "j", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"RS2", "=", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"RS3", "=", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"D2poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "-", 
                    RowBox[{"Potlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"RS4", "=", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"Dmomlist", "[", 
                    RowBox[{"[", " ", "j", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "These", " ", "compute", " ", "the", " ", "four", " ", 
                    "Riemann", " ", "sums", " ", "as", " ", "defined", " ", 
                    "in", " ", "eqn", " ", 
                    RowBox[{"(", "3.94", ")"}], " ", "of", " ", "the", " ", 
                    RowBox[{"paper", "."}]}], "*)"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "==", "0"}], ",", 
                    RowBox[{
                    RowBox[{"Htilde", "[", "nn", "]"}], "=", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    "2"], 
                    RowBox[{"2", " ", 
                    SuperscriptBox["RS2", "2"]}]], "+", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ")"}], "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ")"}], "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "4"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ")"}], "2"], "-", "1"}], 
                    ")"}], "2"]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}]}]}]}], 
                    "]"}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Total", " ", "energy", " ", "in", " ", "system", " ", 
                    "at", " ", "given", " ", "time", " ", "step"}], ";", " ", 
                    
                    RowBox[{"see", " ", "eqn", " ", 
                    RowBox[{
                    RowBox[{"(", "2.73", ")"}], "."}]}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "==", "0"}], ",", 
                    RowBox[{
                    RowBox[{"Hefftilde", "[", "nn", "]"}], "=", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "2"], "-", 
                    SuperscriptBox["RS1", "2"]}], ")"}], 
                    RowBox[{"2", " ", 
                    SuperscriptBox["RS2", "2"]}]], "+", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ")"}], "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ")"}], "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "4"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ")"}], "2"], "-", "1"}], 
                    ")"}], "2"]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}]}]}]}], 
                    "]"}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Kink", " ", "effective", " ", "Hamiltonian", " ", "at", 
                    " ", "given", " ", "time", " ", "step"}], ";", " ", 
                    RowBox[{"see", " ", "eqn", " ", 
                    RowBox[{
                    RowBox[{"(", "2.75", ")"}], "."}]}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "==", "0"}], ",", 
                    RowBox[{
                    RowBox[{"betabar", "[", "nn", "]"}], "=", 
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    SuperscriptBox["RS2", "2"]]}]}], "]"}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Collective", " ", "coordinate", " ", "velocity", " ", 
                    "at", " ", "given", " ", "time", " ", "step"}], ";", " ", 
                    
                    RowBox[{"see", " ", "eqn", " ", 
                    RowBox[{
                    RowBox[{"(", "2.56", ")"}], "."}]}]}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{"n", "==", "0"}], ",", 
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"betabar", "[", "nn", "]"}], "]"}], "<", 
                    "0.99"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Emech\[Beta]", "[", "nn", "]"}], "=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "\[Beta]nn", ",", "\[Gamma]nn", ",", "ekbnn", ",", 
                    "M\[Beta]nn"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"\[Beta]nn", "=", 
                    RowBox[{"betabar", "[", "nn", "]"}]}], ";", 
                    RowBox[{"\[Gamma]nn", "=", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[Beta]nn", "2"]}], ")"}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}]]}], ";", 
                    RowBox[{"ekbnn", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]nn", " ", "Ltilde"}], "<", "56"}], ",", 
                    RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    RowBox[{"FindRoot", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{
                    RowBox[{"\[Gamma]nn", " ", "Ltilde"}], ",", "80"}], "]"}],
                     "-", 
                    RowBox[{"2", 
                    SqrtBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "0.9"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "->", "70"}], ",", 
                    RowBox[{"MaxIterations", "->", "1000"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}],
                     "]"}], ",", "1"}], "]"}]}], ";", 
                    RowBox[{"M\[Beta]nn", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]nn", " ", "Ltilde"}], "<", "56"}], ",", 
                    RowBox[{
                    FractionBox["8", 
                    RowBox[{"3", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekbnn", "2"]}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Beta]nn", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekbnn", "2"]}], ")"}], 
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ekbnn", "2"], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ekbnn", "2"]}], ")"}], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["ekbnn", "2"], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "16"], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[Beta]nn", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["ekbnn", "2"]}], ")"}], 
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ekbnn", "2"], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ekbnn", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["ekbnn", "2"]}]}], ")"}], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["ekbnn", "2"], "]"}]}]}], ")"}]}]}], 
                    ")"}]}], ",", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", 
                    SqrtBox["2"]}], "3"], "]"}]}], "]"}]}], ";", 
                    RowBox[{"\[Gamma]nn", " ", "M\[Beta]nn"}]}]}], "]"}]}]}], 
                    "]"}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Instantaneous", " ", "kink", " ", "mechanical", " ", 
                    "energy"}], ",", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "computed", " ", "when", " ", "defined", " ", "for"}], 
                    " ", "|", "\[Beta]", "|", 
                    RowBox[{"<", "1"}]}], ";", " ", 
                    RowBox[{"see", " ", "eqn", " ", 
                    RowBox[{"(", "2.68", ")"}], " ", "and", " ", "discussion",
                     " ", 
                    RowBox[{"underneath", "."}]}]}]}], "*)"}], ";", 
                    RowBox[{
                    RowBox[{"posit", "[", 
                    RowBox[{
                    RowBox[{"n", "+", "1"}], ",", "nn"}], "]"}], "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]\[Tau]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    SuperscriptBox["RS2", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "-", 
                    RowBox[{"RS2", " ", 
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Computing", " ", "next", " ", "RK4", " ", "step", " ", 
                    "for", " ", "position", " ", "field"}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"momit", "[", 
                    RowBox[{
                    RowBox[{"n", "+", "1"}], ",", "nn"}], "]"}], "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]\[Tau]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    SuperscriptBox["RS2", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dmomlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "-", 
                    RowBox[{"RS4", " ", 
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    "2"], 
                    SuperscriptBox["RS2", "3"]], 
                    RowBox[{"D\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"D2poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "-", 
                    RowBox[{"Potlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "-", 
                    RowBox[{"RS3", " ", 
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Computing", " ", "next", " ", "RK4", " ", "step", " ", 
                    "for", " ", "momentum", " ", "field"}], "*)"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"Xit", "[", 
                    RowBox[{
                    RowBox[{"n", "+", "1"}], ",", "nn"}], "]"}], "=", 
                    RowBox[{"\[CapitalDelta]\[Tau]", " ", 
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    SuperscriptBox["RS2", "2"]]}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "Computing", " ", "next", " ", "RK4", " ", "step", " ", 
                    "for", " ", "collective", " ", "coordinate"}], "*)"}], 
                    ";"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], ";"}], 
                 
                 RowBox[{"(*", 
                  RowBox[{"Closing", " ", "RK4", " ", "Do", " ", "loop"}], 
                  "*)"}], ";", 
                 RowBox[{
                  RowBox[{"posit", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"nn", "+", "1"}]}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"posit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", 
                   RowBox[{
                    FractionBox["1", "6"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"posit", "[", 
                    RowBox[{"1", ",", "nn"}], "]"}], "+", 
                    RowBox[{"2", 
                    RowBox[{"posit", "[", 
                    RowBox[{"2", ",", "nn"}], "]"}]}], "+", 
                    RowBox[{"2", 
                    RowBox[{"posit", "[", 
                    RowBox[{"3", ",", "nn"}], "]"}]}], "+", 
                    RowBox[{"posit", "[", 
                    RowBox[{"4", ",", "nn"}], "]"}]}], ")"}]}]}]}], ";"}], 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{
                  "Computing", " ", "next", " ", "time", " ", "step", " ", 
                   "for", " ", "position", " ", "field"}], ";", " ", 
                  RowBox[{"see", " ", "eqn", " ", 
                   RowBox[{
                    RowBox[{"(", "3.99", ")"}], "."}]}]}], "*)"}], ";", 
                RowBox[{
                 RowBox[{"momit", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"nn", "+", "1"}]}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"momit", "[", 
                   RowBox[{"0", ",", "nn"}], "]"}], "+", 
                  RowBox[{
                   FractionBox["1", "6"], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"momit", "[", 
                    RowBox[{"1", ",", "nn"}], "]"}], "+", 
                    RowBox[{"2", 
                    RowBox[{"momit", "[", 
                    RowBox[{"2", ",", "nn"}], "]"}]}], "+", 
                    RowBox[{"2", 
                    RowBox[{"momit", "[", 
                    RowBox[{"3", ",", "nn"}], "]"}]}], "+", 
                    RowBox[{"momit", "[", 
                    RowBox[{"4", ",", "nn"}], "]"}]}], ")"}]}]}]}], ";"}], 
               RowBox[{"(*", 
                RowBox[{
                "Computing", " ", "next", " ", "time", " ", "step", " ", 
                 "for", " ", "momentum", " ", 
                 RowBox[{"field", "."}]}], "*)"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Xit", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"nn", "+", "1"}]}], "]"}], "=", 
                RowBox[{
                 RowBox[{"Xit", "[", 
                  RowBox[{"0", ",", "nn"}], "]"}], "+", 
                 RowBox[{
                  FractionBox["1", "6"], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Xit", "[", 
                    RowBox[{"1", ",", "nn"}], "]"}], "+", 
                    RowBox[{"2", 
                    RowBox[{"Xit", "[", 
                    RowBox[{"2", ",", "nn"}], "]"}]}], "+", 
                    RowBox[{"2", 
                    RowBox[{"Xit", "[", 
                    RowBox[{"3", ",", "nn"}], "]"}]}], "+", 
                    RowBox[{"Xit", "[", 
                    RowBox[{"4", ",", "nn"}], "]"}]}], ")"}]}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", "0", ",", 
                RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
           RowBox[{"(*", 
            RowBox[{
            "Computing", " ", "next", " ", "time", " ", "step", " ", "for", 
             " ", "collective", " ", "coordinate", " ", "and", " ", "closing",
              " ", "time", " ", "step", " ", "Do", " ", 
             RowBox[{"loop", "."}]}], "*)"}], ";", 
           RowBox[{"\[CurlyPhi]table", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ",", 
                  RowBox[{
                   RowBox[{"posit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", "0", ",", 
                RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
           RowBox[{"\[CurlyPi]table", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ",", 
                  RowBox[{
                   RowBox[{"momit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", "0", ",", 
                RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
           RowBox[{"Xtable", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
                RowBox[{"Xit", "[", 
                 RowBox[{"0", ",", "nn"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", "0", ",", 
                RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
           RowBox[{"\[Beta]table", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
                RowBox[{"betabar", "[", "nn", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", "0", ",", 
                RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
           RowBox[{"Htable", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
                RowBox[{
                 RowBox[{"Htilde", "[", "nn", "]"}], "/", "M0tilde"}]}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", "0", ",", 
                RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
           RowBox[{"Hefftable", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
                RowBox[{
                 RowBox[{"Hefftilde", "[", "nn", "]"}], "/", "M0tilde"}]}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", "0", ",", 
                RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
           RowBox[{"Emechtable", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{"betabar", "[", "nn", "]"}], "]"}], "<", "0.99"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
                  RowBox[{
                   RowBox[{"Emech\[Beta]", "[", "nn", "]"}], "/", 
                   "M0tilde"}]}], "}"}], ",", "Nothing"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", "0", ",", 
                RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
          RowBox[{"(*", 
           RowBox[{
           "Tabling", " ", "out", " ", "the", " ", "remaining", " ", "7", " ",
             "outputs", " ", "of", " ", "the", " ", 
            RowBox[{"code", "."}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "The", " ", "following", " ", "section", " ", "of", " ", "code", 
           " ", "can", " ", "be", " ", "used", " ", "to", " ", "write", " ", 
           "the", " ", "6", " ", "tables", " ", "just", " ", "computed", " ", 
           "to", " ", "CSV", " ", 
           RowBox[{"files", ".", " ", "This"}], " ", "can", " ", "be", " ", 
           "convenient", " ", "for", " ", "bigger", " ", "runs", " ", "that", 
           " ", "take", " ", "some", " ", 
           RowBox[{"time", ".", " ", "The"}], " ", "user", " ", "will", " ", 
           "need", " ", "to", " ", "insert", " ", "their", " ", "relevant", 
           " ", "directory", " ", "name", " ", "in", " ", "the", " ", "next", 
           " ", 
           RowBox[{"line", "."}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "SetDirectory", "[", 
           "\"\</Folder_where_you_want_CSV_files_to_go\>\"", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"\[CurlyPhi]tablefile", "=", 
           RowBox[{"FileNameJoin", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directory", "[", "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<phi4\>\"", ",", "\"\<betai\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                  "\"\<m\>\""}], "]"}], ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
                "\"\<eps\>\"", ",", 
                RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
                "\"\<tstar\>\"", ",", 
                RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", 
                ",", 
                RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
                ",", 
                RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", 
                "\"\<dt\>\"", ",", 
                RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
                "\"\<Nt\>\"", ",", 
                RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
                "\"\<phitable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
            "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"FileExistsQ", "[", "\[CurlyPhi]tablefile", "]"}], ",", 
            RowBox[{"DeleteFile", "[", "\[CurlyPhi]tablefile", "]"}]}], "]"}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"Export", "[", 
           RowBox[{"\[CurlyPhi]tablefile", ",", "\[CurlyPhi]table"}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"\[CurlyPi]tablefile", "=", 
           RowBox[{"FileNameJoin", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directory", "[", "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<phi4\>\"", ",", "\"\<betai\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                  "\"\<m\>\""}], "]"}], ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
                "\"\<eps\>\"", ",", 
                RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
                "\"\<tstar\>\"", ",", 
                RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", 
                ",", 
                RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
                ",", 
                RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", 
                "\"\<dt\>\"", ",", 
                RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
                "\"\<Nt\>\"", ",", 
                RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
                "\"\<pitable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
            "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"FileExistsQ", "[", "\[CurlyPi]tablefile", "]"}], ",", 
            RowBox[{"DeleteFile", "[", "\[CurlyPi]tablefile", "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"Export", "[", 
           RowBox[{"\[CurlyPi]tablefile", ",", "\[CurlyPi]table"}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"Xtablefile", "=", 
           RowBox[{"FileNameJoin", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directory", "[", "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<phi4\>\"", ",", "\"\<betai\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                  "\"\<m\>\""}], "]"}], ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
                "\"\<eps\>\"", ",", 
                RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
                "\"\<tstar\>\"", ",", 
                RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", 
                ",", 
                RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
                ",", 
                RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", 
                "\"\<dt\>\"", ",", 
                RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
                "\"\<Nt\>\"", ",", 
                RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
                "\"\<Xtable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
            "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"FileExistsQ", "[", "Xtablefile", "]"}], ",", 
            RowBox[{"DeleteFile", "[", "Xtablefile", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Export", "[", 
           RowBox[{"Xtablefile", ",", "Xtable"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"\[Beta]tablefile", "=", 
           RowBox[{"FileNameJoin", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directory", "[", "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<phi4\>\"", ",", "\"\<betai\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                  "\"\<m\>\""}], "]"}], ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
                "\"\<eps\>\"", ",", 
                RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
                "\"\<tstar\>\"", ",", 
                RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", 
                ",", 
                RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
                ",", 
                RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", 
                "\"\<dt\>\"", ",", 
                RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
                "\"\<Nt\>\"", ",", 
                RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
                "\"\<\[Beta]table\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}],
             "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"FileExistsQ", "[", "\[Beta]tablefile", "]"}], ",", 
            RowBox[{"DeleteFile", "[", "\[Beta]tablefile", "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"Export", "[", 
           RowBox[{"\[Beta]tablefile", ",", "\[Beta]table"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Htablefile", "=", 
           RowBox[{"FileNameJoin", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directory", "[", "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<phi4\>\"", ",", "\"\<betai\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                  "\"\<m\>\""}], "]"}], ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
                "\"\<eps\>\"", ",", 
                RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
                "\"\<tstar\>\"", ",", 
                RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", 
                ",", 
                RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
                ",", 
                RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", 
                "\"\<dt\>\"", ",", 
                RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
                "\"\<Nt\>\"", ",", 
                RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
                "\"\<Htable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
            "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"FileExistsQ", "[", "Htablefile", "]"}], ",", 
            RowBox[{"DeleteFile", "[", "Htablefile", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Export", "[", 
           RowBox[{"Htablefile", ",", "Htable"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Hefftablefile", "=", 
           RowBox[{"FileNameJoin", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directory", "[", "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<phi4\>\"", ",", "\"\<betai\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                  "\"\<m\>\""}], "]"}], ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
                "\"\<eps\>\"", ",", 
                RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
                "\"\<tstar\>\"", ",", 
                RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", 
                ",", 
                RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
                ",", 
                RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", 
                "\"\<dt\>\"", ",", 
                RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
                "\"\<Nt\>\"", ",", 
                RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
                "\"\<Hefftable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
            "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"FileExistsQ", "[", "Hefftablefile", "]"}], ",", 
            RowBox[{"DeleteFile", "[", "Hefftablefile", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Export", "[", 
           RowBox[{"Hefftablefile", ",", "Hefftable"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Emechtablefile", "=", 
           RowBox[{"FileNameJoin", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directory", "[", "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<phi4\>\"", ",", "\"\<betai\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                  "\"\<m\>\""}], "]"}], ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
                "\"\<eps\>\"", ",", 
                RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
                "\"\<tstar\>\"", ",", 
                RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", 
                ",", 
                RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
                ",", 
                RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", 
                "\"\<dt\>\"", ",", 
                RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
                "\"\<Nt\>\"", ",", 
                RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
                "\"\<Emechtable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
            "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"FileExistsQ", "[", "Emechtablefile", "]"}], ",", 
            RowBox[{"DeleteFile", "[", "Emechtablefile", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Export", "[", 
           RowBox[{"Emechtablefile", ",", "Emechtable"}], "]"}]}], "*)"}], 
        ";"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "The", " ", "following", " ", "line", " ", "gives", " ", "the", " ", 
          "list", " ", "of", " ", "12", " ", "outputs", " ", "as", " ", 
          "discussed", " ", "in", " ", "Section", " ", "5.1", " ", "of", " ", 
          "the", " ", 
          RowBox[{"paper", ".", "  ", "After"}], " ", "this", " ", "list"}], 
         ",", " ", 
         RowBox[{"the", " ", "main", " ", "Module", " ", "is", " ", 
          RowBox[{"closed", ".", "  ", "The"}], " ", "final", " ", "line", 
          " ", "tells", " ", "Monitor", " ", "what", " ", "to", " ", "print", 
          " ", "as", " ", "the", " ", "code", " ", "is", " ", "running"}]}], 
        "*)"}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
          "M0tilde"], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}],
            "M0tilde"], "+", "\[Epsilon]"}], ",", 
         FractionBox[
          RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "M0tilde"], ",", 
         "Htildef", ",", "\[CapitalDelta]\[Beta]", ",", "\[CurlyPhi]table", 
         ",", "\[CurlyPi]table", ",", "Xtable", ",", "\[Beta]table", ",", 
         "Htable", ",", "Hefftable", ",", "Emechtable"}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<lists constructed at (n,nn) = \>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nn"}], "}"}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.936926980212277*^9, 3.9369270771693363`*^9}, {
   3.936927113974162*^9, 3.936927218429549*^9}, {3.936927323283445*^9, 
   3.9369273696039743`*^9}, {3.93692743838997*^9, 3.9369275539423847`*^9}, {
   3.93692759565648*^9, 3.936927661533936*^9}, {3.936927739266818*^9, 
   3.936927785383932*^9}, {3.9369278720378857`*^9, 3.936927981187841*^9}, {
   3.936928054980962*^9, 3.93692806710775*^9}, {3.936928101422838*^9, 
   3.9369281898551807`*^9}, {3.93692835451833*^9, 3.936928391672842*^9}, {
   3.936928441281196*^9, 3.9369285378972588`*^9}, {3.936928587244382*^9, 
   3.936928662655754*^9}, {3.936928703057729*^9, 3.936928719314032*^9}, {
   3.9369287669825487`*^9, 3.936928789547803*^9}, {3.936928886221684*^9, 
   3.936928975357716*^9}, {3.936929015335314*^9, 3.936929028601763*^9}, {
   3.936929088301957*^9, 3.936929123577137*^9}, {3.936929167830172*^9, 
   3.936929436332416*^9}, {3.936929531256351*^9, 3.936929724813505*^9}, {
   3.936929759041338*^9, 3.936929845499353*^9}, {3.936929969885853*^9, 
   3.936929988389206*^9}, {3.936930048156765*^9, 3.9369300943793697`*^9}, {
   3.936930148165941*^9, 3.936930315907881*^9}, {3.936930375919099*^9, 
   3.93693050498834*^9}, {3.93693079407617*^9, 3.936931061064487*^9}, {
   3.9369312479194937`*^9, 3.9369313023684683`*^9}, {3.936931577714381*^9, 
   3.936931611549018*^9}, {3.936931645440633*^9, 3.936931796165595*^9}, {
   3.936931886865349*^9, 3.9369319481632566`*^9}, {3.936932267865879*^9, 
   3.936932352769937*^9}, {3.936932384231844*^9, 3.9369324091555433`*^9}, 
   3.9369324585076303`*^9, {3.9369325131976852`*^9, 3.936932522507834*^9}, {
   3.9369326966084137`*^9, 3.936932697755907*^9}, {3.936932769248514*^9, 
   3.936932801361136*^9}, {3.936932845001601*^9, 3.9369330466229258`*^9}, {
   3.936933094677129*^9, 3.93693323944648*^9}, {3.936933298584835*^9, 
   3.936933399875271*^9}, {3.9369334344900513`*^9, 3.936933480556335*^9}, {
   3.9369335496568613`*^9, 3.9369335947324677`*^9}, {3.936933628101869*^9, 
   3.9369336941933107`*^9}, {3.936933732544285*^9, 3.9369337870192423`*^9}, {
   3.936933826034439*^9, 3.9369338365271673`*^9}, {3.936933874821797*^9, 
   3.936933876634625*^9}, {3.936933975395977*^9, 3.936933986658223*^9}, {
   3.936934380182392*^9, 3.936934387862015*^9}, {3.93693455749926*^9, 
   3.936934561780632*^9}, {3.936934612246562*^9, 3.936934626405943*^9}, {
   3.936934657598646*^9, 3.936934796266083*^9}, {3.936935192366908*^9, 
   3.9369351986738863`*^9}, {3.936935243686473*^9, 3.9369352928853703`*^9}, {
   3.9369722081095*^9, 3.9369722265048857`*^9}, {3.9370467226045303`*^9, 
   3.937046725086577*^9}, {3.9370467842601852`*^9, 3.937046784715684*^9}, {
   3.937046837850177*^9, 3.9370468588609962`*^9}, {3.93704689263419*^9, 
   3.9370469386814528`*^9}, {3.937046972211554*^9, 3.937047110062694*^9}, {
   3.9370471520564117`*^9, 3.937047178559904*^9}, {3.937047278152648*^9, 
   3.9370472899909897`*^9}, {3.937047320943861*^9, 3.937047356038776*^9}, {
   3.937048563549674*^9, 3.9370485874379063`*^9}, {3.93704865285955*^9, 
   3.937048821384359*^9}, {3.937048855910965*^9, 3.93704899697783*^9}, {
   3.937049095605975*^9, 3.9370490982655573`*^9}, {3.937049170572235*^9, 
   3.937049235704924*^9}, {3.937049359677548*^9, 3.937049432196726*^9}, {
   3.937050893297122*^9, 3.937050953204609*^9}, {3.9370510069347067`*^9, 
   3.937051044140452*^9}, {3.937051139348495*^9, 3.937051183532102*^9}, {
   3.93705147048354*^9, 3.937051571758569*^9}, {3.9370516397856493`*^9, 
   3.937051667663857*^9}, {3.937051699741302*^9, 3.937051706425824*^9}, {
   3.9370517390142603`*^9, 3.937051781482995*^9}, {3.937051817256069*^9, 
   3.9370518292522573`*^9}, {3.937051947773889*^9, 3.937051971277869*^9}, {
   3.937052263133892*^9, 3.937052333313223*^9}, {3.937052376383762*^9, 
   3.937052491553347*^9}, {3.9370537352451267`*^9, 3.937053754497257*^9}, {
   3.9373100277345543`*^9, 3.9373100314269*^9}, {3.937320985253932*^9, 
   3.937321084424049*^9}, {3.937321115929256*^9, 3.9373212010627213`*^9}, 
   3.937321242528249*^9, {3.937321311934821*^9, 3.93732132814624*^9}, {
   3.937321411819378*^9, 3.937321423244206*^9}, {3.93732145674988*^9, 
   3.93732157651892*^9}, {3.9373216117122307`*^9, 3.937321620654449*^9}, {
   3.937321668640464*^9, 3.937321771863818*^9}, {3.937321834779306*^9, 
   3.937322185724337*^9}, {3.9373222166857147`*^9, 3.937322269595778*^9}, {
   3.937322301303731*^9, 3.937322340025564*^9}, {3.937322801562051*^9, 
   3.937322801906505*^9}, {3.937323912744238*^9, 3.937323946312389*^9}, {
   3.944825374770988*^9, 3.944825618820904*^9}, {3.9448256603742113`*^9, 
   3.944825700283922*^9}, {3.9448257486177464`*^9, 3.944825778447475*^9}, {
   3.944825868278227*^9, 3.944825924005375*^9}, {3.944825964165104*^9, 
   3.944825965672143*^9}, {3.944826033787796*^9, 3.9448263316720047`*^9}, {
   3.94482642965762*^9, 3.944826433918343*^9}, {3.944826481146137*^9, 
   3.944826546349337*^9}, {3.9448265796339827`*^9, 3.944826602282914*^9}, {
   3.9448266972383547`*^9, 3.9448267944647913`*^9}, {3.944826824596339*^9, 
   3.9448268449672728`*^9}, {3.944827136152316*^9, 3.944827280666029*^9}, {
   3.944827320832863*^9, 3.9448273522655973`*^9}, {3.944827383795141*^9, 
   3.9448274591757708`*^9}, {3.9448275405858107`*^9, 
   3.9448276190865602`*^9}, {3.944827649727086*^9, 3.94482783654865*^9}, {
   3.944831370549563*^9, 3.944831382896537*^9}, {3.944831431321941*^9, 
   3.944831528683639*^9}, {3.944832273966378*^9, 3.944832321753607*^9}, {
   3.944832359013743*^9, 3.9448329563751574`*^9}, {3.94483304036978*^9, 
   3.9448331085180693`*^9}, {3.9448331455352783`*^9, 3.94483317691932*^9}, {
   3.944833352253077*^9, 3.944833364726014*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"401cde5b-74df-4366-99ac-034d235da4b6"]
}, Closed]],

Cell[CellGroupData[{

Cell["preamble only", "Subsection",
 CellChangeTimes->{{3.94483344274218*^9, 
  3.944833445561157*^9}},ExpressionUUID->"80af5dc8-3065-4052-bbdf-\
135cf168c777"],

Cell["\<\
This next piece of code is essentially everything up to the RK4 routine.  It \
gives the first five outputs of the main code without running RK4 so that you \
can see what the momentum, energy, and velocity jumps will be for the chosen \
momentum transfer.\
\>", "Text",
 CellChangeTimes->{{3.9448332138316402`*^9, 3.9448332903452997`*^9}, {
  3.94483337226094*^9, 
  3.944833373993417*^9}},ExpressionUUID->"1f3b502c-8e49-4ee1-9bbe-\
affe557b14fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4HPdata", "[", 
   RowBox[{
   "\[Beta]i_", ",", "\[Epsilon]_", ",", "Ltilde_", ",", "N\[Sigma]_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Gamma]i", ",", "\[CapitalDelta]\[Sigma]", ",", "ek", ",", "ekb", ",", 
      "M0tilde", ",", "M\[Beta]tilde", ",", "M\[Beta]itildeprime", ",", 
      "\[Psi]tilde0", ",", "D\[Phi]tilde\[Beta]i", ",", "Htildef", ",", 
      "\[CapitalDelta]\[Beta]", ",", "Htilde"}], "}"}], ",", 
    RowBox[{
     RowBox[{"\[Gamma]i", "=", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]]}], ";", 
     RowBox[{"\[CapitalDelta]\[Sigma]", "=", 
      RowBox[{"N", "[", 
       FractionBox["Ltilde", 
        RowBox[{"2", "N\[Sigma]"}]], "]"}]}], ";", 
     RowBox[{"ek", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Ltilde", "<", "56"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"SetPrecision", "[", 
                 RowBox[{"Ltilde", ",", "80"}], "]"}], "-", 
                RowBox[{"2", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["x", "2"]}]], 
                 RowBox[{"EllipticK", "[", 
                  SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0.9"}], "}"}], ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "70"}], ",", 
              RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}], "]"}],
         ",", "1"}], "]"}]}], ";", 
     RowBox[{"ekb", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "56"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"SetPrecision", "[", 
                 RowBox[{
                  RowBox[{"\[Gamma]i", " ", "Ltilde"}], ",", "80"}], "]"}], 
                "-", 
                RowBox[{"2", 
                 SqrtBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]], 
                 RowBox[{"EllipticK", "[", 
                  SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0.9"}], "}"}], ",", 
              RowBox[{"WorkingPrecision", "->", "70"}], ",", 
              RowBox[{"MaxIterations", "->", "1000"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}], "]"}],
         ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"M0tilde", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Ltilde", "<", "56"}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["ek", "2"], "+", "1"}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["ek", "2"]}], ")"}], 
            RowBox[{"EllipticE", "[", 
             SuperscriptBox["ek", "2"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["ek", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["ek", "2"]}]}], ")"}], 
            RowBox[{"EllipticK", "[", 
             SuperscriptBox["ek", "2"], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"N", "[", 
         FractionBox[
          RowBox[{"2", 
           SqrtBox["2"]}], "3"], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"M\[Beta]tilde", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "56"}], ",", 
        RowBox[{
         FractionBox["8", 
          RowBox[{"3", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["ekb", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["ekb", "2"]}], ")"}], 
               RowBox[{"EllipticE", "[", 
                SuperscriptBox["ekb", "2"], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["ekb", "2"]}], ")"}], 
               RowBox[{"EllipticK", "[", 
                SuperscriptBox["ekb", "2"], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "16"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["ekb", "2"]}], ")"}], 
               RowBox[{"EllipticE", "[", 
                SuperscriptBox["ekb", "2"], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["ekb", "2"]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["ekb", "2"]}]}], ")"}], 
               RowBox[{"EllipticK", "[", 
                SuperscriptBox["ekb", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{"N", "[", 
         FractionBox[
          RowBox[{"2", 
           SqrtBox["2"]}], "3"], "]"}]}], "]"}]}], ";", 
     RowBox[{"M\[Beta]itildeprime", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "56"}], ",", 
        RowBox[{
         FractionBox["4", 
          RowBox[{"3", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["ekb", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["ekb", "2"]}], ")"}], 
            RowBox[{"EllipticE", "[", 
             SuperscriptBox["ekb", "2"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["ekb", "2"]}], ")"}], 
            RowBox[{"EllipticK", "[", 
             SuperscriptBox["ekb", "2"], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"N", "[", 
         FractionBox[
          RowBox[{"2", 
           SqrtBox["2"]}], "3"], "]"}]}], "]"}]}], ";", 
     RowBox[{"\[Psi]tilde0", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Ltilde", "<", "56"}], ",", 
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox["ek", "2"]}], 
             RowBox[{"2", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["ek", "2"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["ek", "2"]}], ")"}], 
                 RowBox[{"EllipticE", "[", 
                  SuperscriptBox["ek", "2"], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["ek", "2"]}], ")"}], 
                 RowBox[{"EllipticK", "[", 
                  SuperscriptBox["ek", "2"], "]"}]}]}], ")"}]}]]], " ", 
           RowBox[{"JacobiCN", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], ")"}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["ek", "2"]}]]], ",", 
             SuperscriptBox["ek", "2"]}], "]"}], 
           RowBox[{"JacobiDN", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], ")"}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["ek", "2"]}]]], ",", 
             SuperscriptBox["ek", "2"]}], "]"}]}], ",", 
          RowBox[{
           SqrtBox[
            FractionBox["3", 
             RowBox[{"4", 
              SqrtBox["2"]}]]], " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             RowBox[{
              FractionBox["1", 
               SqrtBox["2"]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}], "2"]}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"D\[Phi]tilde\[Beta]i", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "56"}], ",", 
          RowBox[{"\[Gamma]i", " ", 
           FractionBox[
            SqrtBox[
             RowBox[{"2", " ", 
              SuperscriptBox["ekb", "2"]}]], 
            RowBox[{"1", "+", 
             SuperscriptBox["ekb", "2"]}]], 
           RowBox[{"JacobiCN", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Gamma]i", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["Ltilde", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                  "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["ekb", "2"]}]]], ",", 
             SuperscriptBox["ekb", "2"]}], "]"}], 
           RowBox[{"JacobiDN", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Gamma]i", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["Ltilde", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                  "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["ekb", "2"]}]]], ",", 
             SuperscriptBox["ekb", "2"]}], "]"}]}], ",", 
          RowBox[{
           FractionBox["\[Gamma]i", 
            SqrtBox["2"]], " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             RowBox[{
              FractionBox["\[Gamma]i", 
               SqrtBox["2"]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}], "2"]}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Htildef", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "+", 
         RowBox[{"M0tilde", " ", "\[Epsilon]", " ", "\[Beta]i"}], "+", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"M0tilde", " ", "\[Epsilon]"}], ")"}], "2"], "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Psi]tilde0", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], " ", 
                RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ")"}], 
           RowBox[{"-", "2"}]]}]}], ")"}], "/", "M0tilde"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Beta]", "=", 
      RowBox[{"\[Epsilon]", " ", "M0tilde", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Psi]tilde0", "[", 
              RowBox[{"[", "j", "]"}], "]"}], " ", 
             RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ")"}], 
        RowBox[{"-", "2"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(P\), \(i\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
        RowBox[{"ToString", "[", 
         FractionBox[
          RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
          "M0tilde"], "]"}]}], "]"}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(P\), \(f\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}],
            "M0tilde"], "+", "\[Epsilon]"}], "]"}]}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(H\), \(i\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
        RowBox[{"ToString", "[", 
         FractionBox[
          RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "M0tilde"], "]"}]}], 
       "]"}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(H\), \(f\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
        RowBox[{"ToString", "[", "Htildef", "]"}]}], "]"}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<\[CapitalDelta]\[Beta] = \>\"", ",", 
        RowBox[{"ToString", "[", "\[CapitalDelta]\[Beta]", "]"}]}], "]"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
        "M0tilde"], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
         "M0tilde"], "+", "\[Epsilon]"}], ",", 
       FractionBox[
        RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "M0tilde"], ",", 
       "Htildef", ",", "\[CapitalDelta]\[Beta]"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.937320162090807*^9, 3.937320198948947*^9}, {
   3.937320231336248*^9, 3.937320260099183*^9}, 3.9373202962013283`*^9, {
   3.9373203286472607`*^9, 3.937320460426621*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"877241b6-4a4a-4060-9bd1-50ba190e9b6e"]
}, Closed]],

Cell[CellGroupData[{

Cell["minimal example", "Subsection",
 CellChangeTimes->{{3.94483347070763*^9, 
  3.944833472409861*^9}},ExpressionUUID->"23b6695d-3412-4bc3-88d9-\
80a7bbfcd8bc"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"phi4FSEivp", "[", 
   RowBox[{
   "\[Beta]i_", ",", "tstar_", ",", "\[Epsilon]_", ",", "Ltilde_", ",", 
    "N\[Sigma]_", ",", "\[CapitalDelta]\[Tau]_", ",", "N\[Tau]_"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.93693485560598*^9, 3.9369348583095627`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8682a690-1244-464f-8fe1-82da076f31b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi4HPdata", "[", 
  RowBox[{
   RowBox[{"-", "0.9"}], ",", "3.5", ",", "40", ",", "60"}], "]"}]], "Input",
 CellChangeTimes->{{3.937320482942213*^9, 3.937320497766293*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"31cc59aa-2a17-4256-a314-7c91099fc2e8"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = -2.06474\"\>"], \
"Print",
 CellChangeTimes->{3.937320498969389*^9, 3.937322456499564*^9, 
  3.9376553677497177`*^9, 3.944835456555448*^9, 3.944835623627623*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"393be556-7dc9-40a3-af52-c4f9dab9d1bb"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(f\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 1.43526\"\>"], \
"Print",
 CellChangeTimes->{3.937320498969389*^9, 3.937322456499564*^9, 
  3.9376553677497177`*^9, 3.944835456555448*^9, 3.9448356236281147`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"036be53e-d6f3-4940-b12b-8268cd5b78c4"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(H\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 2.29416\"\>"], \
"Print",
 CellChangeTimes->{3.937320498969389*^9, 3.937322456499564*^9, 
  3.9376553677497177`*^9, 3.944835456555448*^9, 3.944835623629116*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"b62f97b4-f0fb-4256-94f9-5fc79c4f61ec"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(H\\), \
\\(f\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 2.62175\"\>"], \
"Print",
 CellChangeTimes->{3.937320498969389*^9, 3.937322456499564*^9, 
  3.9376553677497177`*^9, 3.944835456555448*^9, 3.9448356236297894`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"264d1e9d-69e6-48bb-9214-a27e32a72a21"],

Cell[BoxData["\<\"\[CapitalDelta]\[Beta] = 1.98719\"\>"], "Print",
 CellChangeTimes->{3.937320498969389*^9, 3.937322456499564*^9, 
  3.9376553677497177`*^9, 3.944835456555448*^9, 3.944835623630378*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"fca8ea8a-55ca-40e9-bb98-778e31d2e5a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.064741604835056`"}], ",", "1.435258395164944`", ",", 
   "2.2941573387056176`", ",", "2.6217456904057754`", ",", 
   "1.9871933438286618`"}], "}"}]], "Output",
 CellChangeTimes->{3.9373204989806547`*^9, 3.937322456507773*^9, 
  3.9376553677558813`*^9, 3.944835456561911*^9, 3.944835623630899*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"7f1b36e7-ef6b-4a38-812b-4f49d4b942c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"ex1", "=", 
    RowBox[{"phi4FSEivp", "[", 
     RowBox[{
      RowBox[{"-", "0.9"}], ",", "1", ",", "3.5", ",", "40", ",", "60", ",", 
      "0.04", ",", "500"}], "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.936934861365592*^9, 3.9369349036987467`*^9}, {
  3.936935038070076*^9, 3.936935144675705*^9}, {3.936935504148641*^9, 
  3.936935513509321*^9}, {3.936945245915756*^9, 3.93694524704641*^9}, {
  3.936945557494298*^9, 3.9369455576615067`*^9}, {3.936945588540701*^9, 
  3.936945597076706*^9}, {3.936945900694824*^9, 3.936945910010775*^9}, {
  3.936946136190531*^9, 3.936946136669506*^9}, {3.936946385525502*^9, 
  3.9369464135213003`*^9}, {3.936947641478017*^9, 3.936947641601102*^9}, {
  3.936947714403442*^9, 3.936947745029571*^9}, {3.9369482513031387`*^9, 
  3.9369482693434143`*^9}, {3.9373240826981707`*^9, 3.937324082811639*^9}, {
  3.9373241417455673`*^9, 3.9373241418856792`*^9}, {3.944835463414517*^9, 
  3.944835463514184*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a663796d-5cb0-417f-854c-e538d25a3cb2"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = -2.06474\"\>"], \
"Print",
 CellChangeTimes->{3.936948271770267*^9, 3.937052018668818*^9, 
  3.9370525124002438`*^9, 3.9370537603296623`*^9, 3.93731042509133*^9, 
  3.93732247045372*^9, 3.937322826475754*^9, 3.937324086852998*^9, 
  3.937655367822186*^9, 3.94483547538984*^9, 3.944835623689889*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"ee259a49-811b-431b-a3a6-9ac69bb1f42c"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(f\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 1.43526\"\>"], \
"Print",
 CellChangeTimes->{3.936948271770267*^9, 3.937052018668818*^9, 
  3.9370525124002438`*^9, 3.9370537603296623`*^9, 3.93731042509133*^9, 
  3.93732247045372*^9, 3.937322826475754*^9, 3.937324086852998*^9, 
  3.937655367822186*^9, 3.94483547538984*^9, 3.944835623691032*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2b9d97ca-adc0-43f3-91a2-050b69f1e096"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(H\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 2.29416\"\>"], \
"Print",
 CellChangeTimes->{3.936948271770267*^9, 3.937052018668818*^9, 
  3.9370525124002438`*^9, 3.9370537603296623`*^9, 3.93731042509133*^9, 
  3.93732247045372*^9, 3.937322826475754*^9, 3.937324086852998*^9, 
  3.937655367822186*^9, 3.94483547538984*^9, 3.9448356236917048`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"6c01b475-341d-4d5e-8e54-d3a9402a5b81"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(H\\), \
\\(f\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 2.62175\"\>"], \
"Print",
 CellChangeTimes->{3.936948271770267*^9, 3.937052018668818*^9, 
  3.9370525124002438`*^9, 3.9370537603296623`*^9, 3.93731042509133*^9, 
  3.93732247045372*^9, 3.937322826475754*^9, 3.937324086852998*^9, 
  3.937655367822186*^9, 3.94483547538984*^9, 3.9448356236923113`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2c0f30de-5100-4073-a873-98b3cb707136"],

Cell[BoxData["\<\"\[CapitalDelta]\[Beta] = 1.98719\"\>"], "Print",
 CellChangeTimes->{3.936948271770267*^9, 3.937052018668818*^9, 
  3.9370525124002438`*^9, 3.9370537603296623`*^9, 3.93731042509133*^9, 
  3.93732247045372*^9, 3.937322826475754*^9, 3.937324086852998*^9, 
  3.937655367822186*^9, 3.94483547538984*^9, 3.944835623692946*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"89522982-f3f0-4d8f-9275-a3edf625f6cb"],

Cell[BoxData["\<\"engaging warp drive\"\>"], "Print",
 CellChangeTimes->{3.936948271770267*^9, 3.937052018668818*^9, 
  3.9370525124002438`*^9, 3.9370537603296623`*^9, 3.93731042509133*^9, 
  3.93732247045372*^9, 3.937322826475754*^9, 3.937324086852998*^9, 
  3.937655367822186*^9, 3.94483547538984*^9, 3.94483562369359*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"f508c971-1ba7-43e0-8905-14747b2896ab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.747567`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.936948384395595*^9, 3.937052132055773*^9, 
  3.937052625898445*^9, 3.937053871350985*^9, 3.937310537502488*^9, 
  3.9373225832357073`*^9, 3.93732293819772*^9, 3.937324109612914*^9, 
  3.9376553818033123`*^9, 3.9448354881599092`*^9, 3.944835636439164*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"7fe505fb-a60e-406d-91f8-a3a1846421ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "ex1", "]"}]], "Input",
 CellChangeTimes->{{3.9370521388094587`*^9, 3.937052141609721*^9}, {
  3.944835494857313*^9, 3.944835494979247*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"22f5a529-33e0-4725-a09a-ad5ee4693f42"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.9370521424720497`*^9, 3.937052674831854*^9, 
  3.937322759069207*^9, 3.944835496365302*^9, 3.944835636473699*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b6e09e8c-a2c9-4d2c-97b7-2b07ab4e8f5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "list", "}"}], ",", 
   RowBox[{
    RowBox[{"list", "=", 
     RowBox[{"ex1", "[", 
      RowBox[{"[", "9", "]"}], "]"}]}], ";", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{"list", ",", 
        RowBox[{"AxesLabel", "->", 
         RowBox[{"{", 
          RowBox[{"\"\<mt\>\"", ",", "\"\<\[Beta]\>\""}], "}"}]}], ",", 
        RowBox[{"PlotLabel", "->", "\"\<Collective Coordinate Velocity\>\""}],
         ",", 
        RowBox[{"PlotRange", "->", "All"}], ",", 
        RowBox[{"Joined", "->", "True"}]}], "]"}], ",", 
      RowBox[{"Plot", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", "Red"}]}], "]"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.936935326289209*^9, 3.936935411636248*^9}, {
  3.936935453746529*^9, 3.936935481993194*^9}, {3.9369453222461767`*^9, 
  3.936945329132711*^9}, {3.9369453842873087`*^9, 3.936945428776506*^9}, {
  3.936947319102399*^9, 3.936947319747286*^9}, {3.936948137315179*^9, 
  3.936948138234949*^9}, {3.9369484393150473`*^9, 3.9369484398397827`*^9}, {
  3.9370534962348957`*^9, 3.937053496730083*^9}, {3.944835503682416*^9, 
  3.9448355038089333`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f50b09bb-f7f6-49d0-8f78-352378e74ee3"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
          0.007333333333333334], AbsoluteThickness[2], LineBox[CompressedData["
1:eJxF2Hdcze3/B/AkKrOtpXna6wxKyOeF7FHcSEPJDEllJ6uBhGRvX+Mm9x2Z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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
            Annotation[{
              Hue[0.67, 0.6, 0.6], 
              Directive[
               PointSize[0.007333333333333334], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJxF2Hdcze3/B/AkKrOtpXna6wxKyOeF7FHcSEPJDEllJ6uBhGRvX+Mm9x2Z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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 19.96}, {-0.9000105446326477, 
               1.2538270570737196`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 19.96}, {-0.9000105446326477, 
              1.2538270570737196`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.007333333333333334], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]],
       Selectable->False]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJxF2Hdcze3/B/AkKrOtpXna6wxKyOeF7FHcSEPJDEllJ6uBhGRvX+Mm9x2Z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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 19.96}, {-0.9000105446326477, 
           1.2538270570737196`}}, "Frame" -> {{False, False}, {False, False}},
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
         "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
         GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wZbYdAxh8sGe//Uj9rfxJexh/4an5ha/l
b8L569Z33s7RewXnp9tfnPmm6DOcn/dU8/GWdT/hfC7FFvX7FgwOMH6fwGmt
hQnMcH7S7ZD9zGfY4PzCoy1J+epccP7GAp5gCU9eOH9hdfYrg3ABOL9p/p/A
L28E4XyGyw8c9lQJw/lqJWkVIVqicP6Tr9PDuPeKwfleT7NqJxVKwPl+TyZo
y8lJwfmvDic1nFgrDefrCV6TdY6XhfO57L8m3vksB+e7v436rhSqAOffOJTC
GKWjCOdv7TgSp/AVwU9jLX1w7pwSnJ9cVL2VZ5YynK+frn3OJ1EFzj8vpMNd
aqkK5+9e1zRbh1kNzq9m1Ao4cxfB57pT5ZG3RR3Of7pMccr8Gg04f4qGJMvO
UE04f8KstOOJClpwftSU2HM8zxH8Hy5Lf87fpw3nP37qVHGoXQfOX2RrKH02
URfOX9taKpiuqwfnt4cmezN/RfBN7yxc2X5WH86foTl77VlvAzi//kDvDO+d
CL6vdOjSUyqGcL5j3vFowU4Ef75MksqZrwi+yuHl0/yijRD+0z2kdWkfgp/2
meXiSS1jOD9p4yeFzn4Ef8Ilnt4jxxH8fZ/Vfv7/j+ADAIh78Z8=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wZbYdAxh8sGe//Uj9rfxJexh/4an5ha/l
b8L569Z33s7RewXnp9tfnPmm6DOcn/dU8/GWdT/hfC7FFvX7FgwOMH6fwGmt
hQnMcH7S7ZD9zGfY4PzCoy1J+epccP7GAp5gCU9eOH9hdfYrg3ABOL9p/p/A
L28E4XyGyw8c9lQJw/lqJWkVIVqicP6Tr9PDuPeKwfleT7NqJxVKwPl+TyZo
y8lJwfmvDic1nFgrDefrCV6TdY6XhfO57L8m3vksB+e7v436rhSqAOffOJTC
GKWjCOdv7TgSp/AVwU9jLX1w7pwSnJ9cVL2VZ5YynK+frn3OJ1EFzj8vpMNd
aqkK5+9e1zRbh1kNzq9m1Ao4cxfB57pT5ZG3RR3Of7pMccr8Gg04f4qGJMvO
UE04f8KstOOJClpwftSU2HM8zxH8Hy5Lf87fpw3nP37qVHGoXQfOX2RrKH02
URfOX9taKpiuqwfnt4cmezN/RfBN7yxc2X5WH86foTl77VlvAzi//kDvDO+d
CL6vdOjSUyqGcL5j3vFowU4Ef75MksqZrwi+yuHl0/yijRD+0z2kdWkfgp/2
meXiSS1jOD9p4yeFzn4Ef8Ilnt4jxxH8fZ/Vfv7/j+ADAIh78Z8=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 20}, {0., 2.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 20}, {0., 2.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wZbYdAxh8sGe//Uj9rfxJexh/4an5ha/l
b8L569Z33s7RewXnp9tfnPmm6DOcn/dU8/GWdT/hfC7FFvX7FgwOMH6fwGmt
hQnMcH7S7ZD9zGfY4PzCoy1J+epccP7GAp5gCU9eOH9hdfYrg3ABOL9p/p/A
L28E4XyGyw8c9lQJw/lqJWkVIVqicP6Tr9PDuPeKwfleT7NqJxVKwPl+TyZo
y8lJwfmvDic1nFgrDefrCV6TdY6XhfO57L8m3vksB+e7v436rhSqAOffOJTC
GKWjCOdv7TgSp/AVwU9jLX1w7pwSnJ9cVL2VZ5YynK+frn3OJ1EFzj8vpMNd
aqkK5+9e1zRbh1kNzq9m1Ao4cxfB57pT5ZG3RR3Of7pMccr8Gg04f4qGJMvO
UE04f8KstOOJClpwftSU2HM8zxH8Hy5Lf87fpw3nP37qVHGoXQfOX2RrKH02
URfOX9taKpiuqwfnt4cmezN/RfBN7yxc2X5WH86foTl77VlvAzi//kDvDO+d
CL6vdOjSUyqGcL5j3vFowU4Ef75MksqZrwi+yuHl0/yijRD+0z2kdWkfgp/2
meXiSS1jOD9p4yeFzn4Ef8Ilnt4jxxH8fZ/Vfv7/j+ADAIh78Z8=
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 20}, {0., 2.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"mt\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"\[Beta]\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{745.3449401855469, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox["\"Collective Coordinate Velocity\"", TraditionalForm],
  PlotRange->{{0, 19.96}, {-0.9000105446326477, 1.2538270570737196`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.936935334702354*^9, 3.9369354215100603`*^9, 3.936935483473445*^9, 
   3.936935574487648*^9, {3.936945303733191*^9, 3.936945329992117*^9}, {
   3.936945417775639*^9, 3.936945429368622*^9}, 3.936945731109435*^9, 
   3.936946054180402*^9, 3.936946278101218*^9, 3.936947323878646*^9, 
   3.9369481427156067`*^9, 3.936948443905073*^9, 3.937053500715415*^9, 
   3.9370538785467453`*^9, 3.944835518902203*^9, 3.944835637049261*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"89b5da36-0db1-4069-9e3e-0b4285ab47bb"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["sine-Gordon", "Section",
 CellChangeTimes->{{3.936949756089546*^9, 
  3.936949758560597*^9}},ExpressionUUID->"8fbf5cc9-653e-48d0-9b91-\
9ae67c6f4c0d"],

Cell[CellGroupData[{

Cell["main code", "Subsection",
 CellChangeTimes->{{3.944833663074975*^9, 
  3.944833664072233*^9}},ExpressionUUID->"8b4a605e-fbb8-48de-91c8-\
3e172ed21fa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sGFSEivp", "[", 
   RowBox[{
   "\[Beta]i_", ",", "tstar_", ",", "\[Epsilon]_", ",", "Ltilde_", ",", 
    "N\[Sigma]_", ",", "\[CapitalDelta]\[Tau]_", ",", "N\[Tau]_"}], "]"}], ":=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Gamma]i", ",", "\[CapitalDelta]\[Sigma]", ",", "ek", ",", "ekb", 
        ",", "M0tilde", ",", "M\[Beta]tilde", ",", "M\[Beta]itildeprime", ",",
         "Ptilde", ",", "\[Psi]tilde0", ",", "D\[Psi]tilde0", ",", 
        "\[Phi]tilde\[Beta]i", ",", "D\[Phi]tilde\[Beta]i", ",", 
        "\[CurlyPi]tilde\[Beta]i", ",", "Htildef", ",", 
        "\[CapitalDelta]\[Beta]", ",", "c\[CapitalDelta]j", ",", 
        "c2\[CapitalDelta]j", ",", "posit", ",", "momit", ",", "Xit", ",", 
        "Htilde", ",", "Hefftilde", ",", "betabar", ",", "Emech\[Beta]", ",", 
        "\[CurlyPhi]table", ",", "\[CurlyPi]table", ",", "Xtable", ",", 
        "\[Beta]table", ",", "Htable", ",", "Hefftable", ",", "Emechtable", 
        ",", "\[CurlyPhi]tablefile", ",", "\[CurlyPi]tablefile", ",", 
        "Xtablefile", ",", "\[Beta]tablefile", ",", "Htablefile", ",", 
        "Hefftablefile", ",", "Emechtablefile"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]i", "=", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]]}], ";", 
        RowBox[{"\[CapitalDelta]\[Sigma]", "=", 
         RowBox[{"N", "[", 
          FractionBox["Ltilde", 
           RowBox[{
            RowBox[{"2", "N\[Sigma]"}], "+", "1"}]], "]"}]}], ";", 
        RowBox[{"ek", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Ltilde", "<", "40"}], ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Chop", "[", 
              RowBox[{
               RowBox[{"FindRoot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"SetPrecision", "[", 
                    RowBox[{"Ltilde", ",", "80"}], "]"}], "-", 
                   RowBox[{"2", "x", " ", 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", "0.9"}], "}"}], ",", 
                 RowBox[{"WorkingPrecision", "\[Rule]", "70"}], ",", 
                 RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}], 
            "]"}], ",", "1"}], "]"}]}], ";", 
        RowBox[{"ekb", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "40"}], ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Chop", "[", 
              RowBox[{
               RowBox[{"FindRoot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"SetPrecision", "[", 
                    RowBox[{
                    RowBox[{"\[Gamma]i", " ", "Ltilde"}], ",", "80"}], "]"}], 
                   "-", 
                   RowBox[{"2", "x", " ", 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", "0.9"}], "}"}], ",", 
                 RowBox[{"WorkingPrecision", "->", "70"}], ",", 
                 RowBox[{"MaxIterations", "->", "1000"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}], 
            "]"}], ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"M0tilde", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Ltilde", "<", "40"}], ",", 
           RowBox[{
            FractionBox["4", "ek"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"EllipticE", "[", 
                SuperscriptBox["ek", "2"], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["ek", "2"]}], ")"}], 
               RowBox[{"EllipticK", "[", 
                SuperscriptBox["ek", "2"], "]"}]}]}], ")"}]}], ",", 
           RowBox[{"N", "[", "8", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"M\[Beta]tilde", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "40"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
             FractionBox["4", "ekb"], " ", 
             RowBox[{"EllipticE", "[", 
              SuperscriptBox["ekb", "2"], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Beta]i", "2"]}], ")"}], "4", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EllipticE", "[", 
                SuperscriptBox["ekb", "2"], "]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["ekb", "2"]}], ")"}], 
                RowBox[{"EllipticK", "[", 
                 SuperscriptBox["ekb", "2"], "]"}]}]}], ")"}]}]}], ",", 
           RowBox[{"N", "[", "8", "]"}]}], "]"}]}], ";", 
        RowBox[{"M\[Beta]itildeprime", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "40"}], ",", 
           RowBox[{
            FractionBox["8", "ekb"], 
            RowBox[{"EllipticE", "[", 
             SuperscriptBox["ekb", "2"], "]"}]}], ",", 
           RowBox[{"N", "[", "8", "]"}]}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Ptilde", "[", 
            RowBox[{"n", ",", "nn"}], "]"}], "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], "+", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"n", "==", "0"}], ",", "0", ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"n", "<", "3"}], ",", 
                   FractionBox["\[CapitalDelta]\[Tau]", "2"], ",", 
                   "\[CapitalDelta]\[Tau]"}], "]"}]}], "]"}]}], "<", 
              "tstar"}], ",", 
             RowBox[{
             "\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], ",", 
             
             RowBox[{
              RowBox[{
              "\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], "+", 
              RowBox[{"M0tilde", " ", "\[Epsilon]"}]}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", "0", ",", 
            RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}], ";", 
        RowBox[{"\[Psi]tilde0", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Ltilde", "<", "40"}], ",", " ", 
             RowBox[{
              FractionBox["1", 
               SqrtBox[
                RowBox[{"2", "ek", " ", 
                 RowBox[{"EllipticE", "[", 
                  SuperscriptBox["ek", "2"], "]"}]}]]], 
              RowBox[{"JacobiDN", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}], "ek"], ",", 
                SuperscriptBox["ek", "2"]}], "]"}]}], ",", 
             RowBox[{
              FractionBox["1", 
               SqrtBox["2"]], " ", 
              RowBox[{"Sech", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{
              RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"D\[Psi]tilde0", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Ltilde", "<", "40"}], ",", 
             RowBox[{
              RowBox[{"-", 
               SqrtBox[
                FractionBox["ek", 
                 RowBox[{"2", 
                  RowBox[{"EllipticE", "[", 
                   SuperscriptBox["ek", "2"], "]"}]}]]]}], 
              RowBox[{"JacobiSN", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}], "ek"], ",", 
                SuperscriptBox["ek", "2"]}], "]"}], 
              RowBox[{"JacobiCN", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}], "ek"], ",", 
                SuperscriptBox["ek", "2"]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", 
                SqrtBox["2"]]}], " ", 
              RowBox[{"Sech", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], "]"}], 
              RowBox[{"Tanh", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{
              RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"\[Phi]tilde\[Beta]i", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "40"}], ",", 
             RowBox[{
              RowBox[{"\[Pi]", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "Ltilde"]}], 
                ")"}]}], "+", 
              RowBox[{"2", 
               RowBox[{"JacobiAmplitude", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox["\[Gamma]i", "ekb"], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], ",", 
                 SuperscriptBox["ekb", "2"]}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", "\[Pi]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "Ltilde"]}], "+", 
              
              RowBox[{"4", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{"Exp", "[", 
                 RowBox[{"\[Gamma]i", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}], 
                "]"}]}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{
              RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"D\[Phi]tilde\[Beta]i", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "40"}], ",", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Gamma]i"}], "ekb"], " ", 
              RowBox[{"JacobiDN", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["\[Gamma]i", "ekb"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], ",", 
                SuperscriptBox["ekb", "2"]}], "]"}]}], ",", 
             RowBox[{"2", "\[Gamma]i", " ", 
              RowBox[{"Sech", "[", 
               RowBox[{"\[Gamma]i", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["Ltilde", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                   "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}]}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{
              RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"\[CurlyPi]tilde\[Beta]i", "=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "overlap", "}"}], ",", 
           RowBox[{
            RowBox[{"overlap", "=", 
             RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Psi]tilde0", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], " ", 
                 RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{
                   RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
               "]"}]}]}], ";", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[Beta]i"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "-", 
                 RowBox[{"overlap", " ", 
                  RowBox[{"\[Psi]tilde0", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{
                 RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}]}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Htildef", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "+", 
            RowBox[{"M0tilde", " ", "\[Epsilon]", " ", "\[Beta]i"}], "+", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"M0tilde", " ", "\[Epsilon]"}], ")"}], "2"], "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                 "]"}]}], ")"}], 
              RowBox[{"-", "2"}]]}]}], ")"}], "/", "M0tilde"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[CapitalDelta]\[Beta]", "=", 
         RowBox[{"\[Epsilon]", " ", "M0tilde", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Psi]tilde0", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}], 
            ")"}], 
           RowBox[{"-", "2"}]]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"c\[CapitalDelta]j", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             FractionBox["\[Pi]", "Ltilde"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "\[CapitalDelta]j"], 
             RowBox[{"Csc", "[", 
              FractionBox[
               RowBox[{"\[Pi]", " ", "\[CapitalDelta]j"}], 
               RowBox[{
                RowBox[{"2", "N\[Sigma]"}], "+", "1"}]], "]"}]}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]j", ",", "1", ",", 
             RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"c2\[CapitalDelta]j", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"2", 
               SuperscriptBox["\[Pi]", "2"]}], 
              SuperscriptBox["Ltilde", "2"]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"\[CapitalDelta]j", "+", "1"}]], 
             RowBox[{"Cot", "[", 
              FractionBox[
               RowBox[{"\[Pi]", " ", "\[CapitalDelta]j"}], 
               RowBox[{
                RowBox[{"2", "N\[Sigma]"}], "+", "1"}]], "]"}], 
             RowBox[{"Csc", "[", 
              FractionBox[
               RowBox[{"\[Pi]", " ", "\[CapitalDelta]j"}], 
               RowBox[{
                RowBox[{"2", "N\[Sigma]"}], "+", "1"}]], "]"}]}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]j", ",", "1", ",", 
             RowBox[{"2", "N\[Sigma]"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"posit", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "=", "\[Phi]tilde\[Beta]i"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"momit", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "=", "\[CurlyPi]tilde\[Beta]i"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Xit", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "=", 
         RowBox[{
          RowBox[{"-", "\[Beta]i"}], " ", "tstar"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(P\), \(i\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
           RowBox[{"ToString", "[", 
            FractionBox[
             RowBox[{
             "\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
             "M0tilde"], "]"}]}], "]"}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(P\), \(f\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
           RowBox[{"ToString", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
              "\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
              "M0tilde"], "+", "\[Epsilon]"}], "]"}]}], "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(H\), \(i\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
           RowBox[{"ToString", "[", 
            FractionBox[
             RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "M0tilde"], "]"}]}],
           "]"}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(H\), \(f\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
           RowBox[{"ToString", "[", "Htildef", "]"}]}], "]"}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<\[CapitalDelta]\[Beta] = \>\"", ",", 
           RowBox[{"ToString", "[", "\[CapitalDelta]\[Beta]", "]"}]}], "]"}], 
         "]"}], ";", 
        RowBox[{"Print", "[", "\"\<engaging warp drive\>\"", "]"}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"Module", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "poslist", ",", "momlist", ",", "Dposlist", ",", "Dmomlist", 
                 ",", "D2poslist", ",", "Potlist", ",", "RS1", ",", "RS2", 
                 ",", "RS3", ",", "RS4"}], "}"}], ",", 
               RowBox[{
                RowBox[{"poslist", "=", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"n", "\[Equal]", "0"}], ",", 
                   RowBox[{"posit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "<", "3"}], ",", 
                    RowBox[{
                    RowBox[{"posit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"posit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"posit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", 
                    RowBox[{"posit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}]}]}], "]"}]}], "]"}]}], 
                ";", "\[IndentingNewLine]", 
                RowBox[{"momlist", "=", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"n", "\[Equal]", "0"}], ",", 
                   RowBox[{"momit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "<", "3"}], ",", 
                    RowBox[{
                    RowBox[{"momit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"momit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"momit", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", 
                    RowBox[{"momit", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}]}]}], "]"}]}], "]"}]}], 
                ";", "\[IndentingNewLine]", 
                RowBox[{"Dposlist", "=", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "-", "kk"}], "]"}], "]"}], " ", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", "1", ",", 
                    RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1", "-", "kk", "+", 
                    "j"}], "]"}], "]"}], " ", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", 
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                    "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"Dmomlist", "=", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "-", "kk"}], "]"}], "]"}], " ", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", "1", ",", 
                    RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1", "-", "kk", "+", 
                    "j"}], "]"}], "]"}], " ", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", 
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                    "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"D2poslist", "=", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c2\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "-", "kk"}], "]"}], "]"}], " ", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", "1", ",", 
                    RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox["\[Pi]", "2"], 
                    RowBox[{"3", " ", 
                    SuperscriptBox["Ltilde", "2"]}]]}], 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "N\[Sigma]"}], "+", "1"}], ")"}], "2"], 
                    "-", "1"}], ")"}]}], ")"}], "]"}], 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"c2\[CapitalDelta]j", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1", "-", "kk", "+", 
                    "j"}], "]"}], "]"}], " ", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"kk", ",", 
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                    "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"Potlist", "=", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "Ltilde"], "]"}], 
                    "+", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                  "]"}]}], ";", 
                RowBox[{"RS1", "=", 
                 RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]"}], "Ltilde"], "]"}]}], ")"}]}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                   "]"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"RS2", "=", 
                 RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]"}], "Ltilde"], "]"}]}], ")"}]}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                   "]"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"RS3", "=", 
                 RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"D2poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "-", 
                    RowBox[{"Potlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                   "]"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"RS4", "=", 
                 RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"Dmomlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                   "]"}]}]}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"n", "==", "0"}], ",", 
                  RowBox[{
                   RowBox[{"Htilde", "[", "nn", "]"}], "=", 
                   RowBox[{
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    "2"], 
                    RowBox[{"2", " ", 
                    SuperscriptBox["RS2", "2"]}]], "+", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ")"}], "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]"}], "Ltilde"], "]"}]}], ")"}], "2"]}],
                     "+", "1", "-", 
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "Ltilde"], "]"}], 
                    "+", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                    "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"n", "==", "0"}], ",", 
                  RowBox[{
                   RowBox[{"Hefftilde", "[", "nn", "]"}], "=", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "2"], "-", 
                    SuperscriptBox["RS1", "2"]}], ")"}], 
                    RowBox[{"2", " ", 
                    SuperscriptBox["RS2", "2"]}]], "+", 
                    RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ")"}], "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]"}], "Ltilde"], "]"}]}], ")"}], "2"]}],
                     "+", "1", "-", 
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "Ltilde"], "]"}], 
                    "+", 
                    RowBox[{"poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                    "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"n", "==", "0"}], ",", 
                  RowBox[{
                   RowBox[{"betabar", "[", "nn", "]"}], "=", 
                   FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"0", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    SuperscriptBox["RS2", "2"]]}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{"n", "==", "0"}], ",", 
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"betabar", "[", "nn", "]"}], "]"}], "<", 
                    "0.99"}]}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Emech\[Beta]", "[", "nn", "]"}], "=", 
                   RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "\[Beta]nn", ",", "\[Gamma]nn", ",", "ekbnn", ",", 
                    "M\[Beta]nn"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"\[Beta]nn", "=", 
                    RowBox[{"betabar", "[", "nn", "]"}]}], ";", 
                    RowBox[{"\[Gamma]nn", "=", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[Beta]nn", "2"]}], ")"}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}]]}], ";", 
                    RowBox[{"ekbnn", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]nn", " ", "Ltilde"}], "<", "40"}], ",", 
                    RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    RowBox[{"FindRoot", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{
                    RowBox[{"\[Gamma]nn", " ", "Ltilde"}], ",", "80"}], "]"}],
                     "-", 
                    RowBox[{"2", "x", " ", 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "0.9"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "->", "70"}], ",", 
                    RowBox[{"MaxIterations", "->", "1000"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}],
                     "]"}], ",", "1"}], "]"}]}], ";", 
                    RowBox[{"M\[Beta]nn", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Gamma]nn", " ", "Ltilde"}], "<", "40"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Beta]nn", "2"]}], ")"}], 
                    FractionBox["4", "ekbnn"], " ", 
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ekbnn", "2"], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[Beta]nn", "2"]}], ")"}], "4", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"EllipticE", "[", 
                    SuperscriptBox["ekbnn", "2"], "]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["ekbnn", "2"]}], ")"}], 
                    RowBox[{"EllipticK", "[", 
                    SuperscriptBox["ekbnn", "2"], "]"}]}]}], ")"}]}]}], ",", 
                    RowBox[{"N", "[", "8", "]"}]}], "]"}]}], ";", 
                    RowBox[{"\[Gamma]nn", " ", "M\[Beta]nn"}]}]}], "]"}]}]}], 
                 "]"}], ";", 
                RowBox[{
                 RowBox[{"posit", "[", 
                  RowBox[{
                   RowBox[{"n", "+", "1"}], ",", "nn"}], "]"}], "=", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]\[Tau]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    SuperscriptBox["RS2", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dposlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"2", "\[Pi]"}], "Ltilde"], "]"}], "-", 
                    RowBox[{"RS2", " ", 
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"momlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"momit", "[", 
                  RowBox[{
                   RowBox[{"n", "+", "1"}], ",", "nn"}], "]"}], "=", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]\[Tau]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    SuperscriptBox["RS2", "2"]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Dmomlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "-", 
                    RowBox[{"RS4", " ", 
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                    "2"], 
                    SuperscriptBox["RS2", "3"]], 
                    RowBox[{"D\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"D2poslist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "-", 
                    RowBox[{"Potlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "-", 
                    RowBox[{"RS3", " ", 
                    RowBox[{"\[Psi]tilde0", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Xit", "[", 
                  RowBox[{
                   RowBox[{"n", "+", "1"}], ",", "nn"}], "]"}], "=", 
                 RowBox[{"\[CapitalDelta]\[Tau]", " ", 
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ptilde", "[", 
                    RowBox[{"n", ",", "nn"}], "]"}], "+", "RS1"}], ")"}], 
                   SuperscriptBox["RS2", "2"]]}]}], ";"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], ";", 
           RowBox[{
            RowBox[{"posit", "[", 
             RowBox[{"0", ",", 
              RowBox[{"nn", "+", "1"}]}], "]"}], "=", 
            RowBox[{
             RowBox[{"posit", "[", 
              RowBox[{"0", ",", "nn"}], "]"}], "+", 
             RowBox[{
              FractionBox["1", "6"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"posit", "[", 
                 RowBox[{"1", ",", "nn"}], "]"}], "+", 
                RowBox[{"2", 
                 RowBox[{"posit", "[", 
                  RowBox[{"2", ",", "nn"}], "]"}]}], "+", 
                RowBox[{"2", 
                 RowBox[{"posit", "[", 
                  RowBox[{"3", ",", "nn"}], "]"}]}], "+", 
                RowBox[{"posit", "[", 
                 RowBox[{"4", ",", "nn"}], "]"}]}], ")"}]}]}]}], ";", 
           RowBox[{
            RowBox[{"momit", "[", 
             RowBox[{"0", ",", 
              RowBox[{"nn", "+", "1"}]}], "]"}], "=", 
            RowBox[{
             RowBox[{"momit", "[", 
              RowBox[{"0", ",", "nn"}], "]"}], "+", 
             RowBox[{
              FractionBox["1", "6"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"momit", "[", 
                 RowBox[{"1", ",", "nn"}], "]"}], "+", 
                RowBox[{"2", 
                 RowBox[{"momit", "[", 
                  RowBox[{"2", ",", "nn"}], "]"}]}], "+", 
                RowBox[{"2", 
                 RowBox[{"momit", "[", 
                  RowBox[{"3", ",", "nn"}], "]"}]}], "+", 
                RowBox[{"momit", "[", 
                 RowBox[{"4", ",", "nn"}], "]"}]}], ")"}]}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Xit", "[", 
             RowBox[{"0", ",", 
              RowBox[{"nn", "+", "1"}]}], "]"}], "=", 
            RowBox[{
             RowBox[{"Xit", "[", 
              RowBox[{"0", ",", "nn"}], "]"}], "+", 
             RowBox[{
              FractionBox["1", "6"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Xit", "[", 
                 RowBox[{"1", ",", "nn"}], "]"}], "+", 
                RowBox[{"2", 
                 RowBox[{"Xit", "[", 
                  RowBox[{"2", ",", "nn"}], "]"}]}], "+", 
                RowBox[{"2", 
                 RowBox[{"Xit", "[", 
                  RowBox[{"3", ",", "nn"}], "]"}]}], "+", 
                RowBox[{"Xit", "[", 
                 RowBox[{"4", ",", "nn"}], "]"}]}], ")"}]}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", "0", ",", 
            RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}], ";", 
        RowBox[{"\[CurlyPhi]table", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"posit", "[", 
                  RowBox[{"0", ",", "nn"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "+", 
                RowBox[{"N", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", "\[Pi]"}], "Ltilde"], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["Ltilde", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    FractionBox["1", "2"]}], ")"}], 
                    "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}]}]}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{
                RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"nn", ",", "0", ",", 
             RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"\[CurlyPi]table", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], ",", 
               RowBox[{
                RowBox[{"momit", "[", 
                 RowBox[{"0", ",", "nn"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{
                RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"nn", ",", "0", ",", 
             RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"Xtable", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
             RowBox[{"Xit", "[", 
              RowBox[{"0", ",", "nn"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"nn", ",", "0", ",", 
             RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"\[Beta]table", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
             RowBox[{"betabar", "[", "nn", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"nn", ",", "0", ",", 
             RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"Htable", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
             RowBox[{
              RowBox[{"Htilde", "[", "nn", "]"}], "/", "M0tilde"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"nn", ",", "0", ",", 
             RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"Hefftable", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
             RowBox[{
              RowBox[{"Hefftilde", "[", "nn", "]"}], "/", "M0tilde"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"nn", ",", "0", ",", 
             RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"Emechtable", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"betabar", "[", "nn", "]"}], "]"}], "<", "0.99"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"nn", " ", "\[CapitalDelta]\[Tau]"}], ",", 
               RowBox[{
                RowBox[{"Emech\[Beta]", "[", "nn", "]"}], "/", "M0tilde"}]}], 
              "}"}], ",", "Nothing"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"nn", ",", "0", ",", 
             RowBox[{"N\[Tau]", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "SetDirectory", "[", 
          "\"\</Folder_where_you_want_CSV_files_to_go\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[CurlyPhi]tablefile", "=", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directory", "[", "]"}], ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<sG\>\"", ",", "\"\<betai\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                 "\"\<m\>\""}], "]"}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
               "\"\<eps\>\"", ",", 
               RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
               "\"\<tstar\>\"", ",", 
               RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", ",", 
               RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
               ",", 
               RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", "\"\<dt\>\"",
                ",", 
               RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
               "\"\<Nt\>\"", ",", 
               RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
               "\"\<phitable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
           "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FileExistsQ", "[", "\[CurlyPhi]tablefile", "]"}], ",", 
           RowBox[{"DeleteFile", "[", "\[CurlyPhi]tablefile", "]"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"\[CurlyPhi]tablefile", ",", "\[CurlyPhi]table"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"\[CurlyPi]tablefile", "=", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directory", "[", "]"}], ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<sG\>\"", ",", "\"\<betai\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                 "\"\<m\>\""}], "]"}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
               "\"\<eps\>\"", ",", 
               RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
               "\"\<tstar\>\"", ",", 
               RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", ",", 
               RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
               ",", 
               RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", "\"\<dt\>\"",
                ",", 
               RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
               "\"\<Nt\>\"", ",", 
               RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
               "\"\<pitable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
           "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FileExistsQ", "[", "\[CurlyPi]tablefile", "]"}], ",", 
           RowBox[{"DeleteFile", "[", "\[CurlyPi]tablefile", "]"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"\[CurlyPi]tablefile", ",", "\[CurlyPi]table"}], "]"}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"Xtablefile", "=", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directory", "[", "]"}], ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<sG\>\"", ",", "\"\<betai\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                 "\"\<m\>\""}], "]"}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
               "\"\<eps\>\"", ",", 
               RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
               "\"\<tstar\>\"", ",", 
               RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", ",", 
               RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
               ",", 
               RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", "\"\<dt\>\"",
                ",", 
               RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
               "\"\<Nt\>\"", ",", 
               RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
               "\"\<Xtable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
           "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FileExistsQ", "[", "Xtablefile", "]"}], ",", 
           RowBox[{"DeleteFile", "[", "Xtablefile", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"Xtablefile", ",", "Xtable"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Beta]tablefile", "=", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directory", "[", "]"}], ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<sG\>\"", ",", "\"\<betai\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                 "\"\<m\>\""}], "]"}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
               "\"\<eps\>\"", ",", 
               RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
               "\"\<tstar\>\"", ",", 
               RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", ",", 
               RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
               ",", 
               RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", "\"\<dt\>\"",
                ",", 
               RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
               "\"\<Nt\>\"", ",", 
               RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
               "\"\<\[Beta]table\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
           "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FileExistsQ", "[", "\[Beta]tablefile", "]"}], ",", 
           RowBox[{"DeleteFile", "[", "\[Beta]tablefile", "]"}]}], "]"}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"\[Beta]tablefile", ",", "\[Beta]table"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Htablefile", "=", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directory", "[", "]"}], ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<sG\>\"", ",", "\"\<betai\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                 "\"\<m\>\""}], "]"}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
               "\"\<eps\>\"", ",", 
               RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
               "\"\<tstar\>\"", ",", 
               RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", ",", 
               RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
               ",", 
               RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", "\"\<dt\>\"",
                ",", 
               RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
               "\"\<Nt\>\"", ",", 
               RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
               "\"\<Htable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
           "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FileExistsQ", "[", "Htablefile", "]"}], ",", 
           RowBox[{"DeleteFile", "[", "Htablefile", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"Htablefile", ",", "Htable"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Hefftablefile", "=", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directory", "[", "]"}], ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<sG\>\"", ",", "\"\<betai\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                 "\"\<m\>\""}], "]"}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
               "\"\<eps\>\"", ",", 
               RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
               "\"\<tstar\>\"", ",", 
               RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", ",", 
               RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
               ",", 
               RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", "\"\<dt\>\"",
                ",", 
               RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
               "\"\<Nt\>\"", ",", 
               RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
               "\"\<Hefftable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
           "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FileExistsQ", "[", "Hefftablefile", "]"}], ",", 
           RowBox[{"DeleteFile", "[", "Hefftablefile", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"Hefftablefile", ",", "Hefftable"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Emechtablefile", "=", 
          RowBox[{"FileNameJoin", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directory", "[", "]"}], ",", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<sG\>\"", ",", "\"\<betai\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"\[Beta]i", ">=", "0"}], ",", "\"\<p\>\"", ",", 
                 "\"\<m\>\""}], "]"}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{"Abs", "[", "\[Beta]i", "]"}], "]"}], ",", 
               "\"\<eps\>\"", ",", 
               RowBox[{"ToString", "[", "\[Epsilon]", "]"}], ",", 
               "\"\<tstar\>\"", ",", 
               RowBox[{"ToString", "[", "tstar", "]"}], ",", "\"\<L\>\"", ",", 
               RowBox[{"ToString", "[", "Ltilde", "]"}], ",", "\"\<Nx\>\"", 
               ",", 
               RowBox[{"ToString", "[", "N\[Sigma]", "]"}], ",", "\"\<dt\>\"",
                ",", 
               RowBox[{"ToString", "[", "\[CapitalDelta]\[Tau]", "]"}], ",", 
               "\"\<Nt\>\"", ",", 
               RowBox[{"ToString", "[", "N\[Tau]", "]"}], ",", 
               "\"\<Emechtable\>\"", ",", "\"\<.csv\>\""}], "]"}]}], "}"}], 
           "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FileExistsQ", "[", "Emechtablefile", "]"}], ",", 
           RowBox[{"DeleteFile", "[", "Emechtablefile", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"Emechtablefile", ",", "Emechtable"}], "]"}]}], "*)"}], ";", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
          "M0tilde"], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}],
            "M0tilde"], "+", "\[Epsilon]"}], ",", 
         FractionBox[
          RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "M0tilde"], ",", 
         "Htildef", ",", "\[CapitalDelta]\[Beta]", ",", "\[CurlyPhi]table", 
         ",", "\[CurlyPi]table", ",", "Xtable", ",", "\[Beta]table", ",", 
         "Htable", ",", "Hefftable", ",", "Emechtable"}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<lists constructed at (n,nn) = \>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nn"}], "}"}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.936926980212277*^9, 3.9369270771693363`*^9}, {
   3.936927113974162*^9, 3.936927218429549*^9}, {3.936927323283445*^9, 
   3.9369273696039743`*^9}, {3.93692743838997*^9, 3.9369275539423847`*^9}, {
   3.93692759565648*^9, 3.936927661533936*^9}, {3.936927739266818*^9, 
   3.936927785383932*^9}, {3.9369278720378857`*^9, 3.936927981187841*^9}, {
   3.936928054980962*^9, 3.93692806710775*^9}, {3.936928101422838*^9, 
   3.9369281898551807`*^9}, {3.93692835451833*^9, 3.936928391672842*^9}, {
   3.936928441281196*^9, 3.9369285378972588`*^9}, {3.936928587244382*^9, 
   3.936928662655754*^9}, {3.936928703057729*^9, 3.936928719314032*^9}, {
   3.9369287669825487`*^9, 3.936928789547803*^9}, {3.936928886221684*^9, 
   3.936928975357716*^9}, {3.936929015335314*^9, 3.936929028601763*^9}, {
   3.936929088301957*^9, 3.936929123577137*^9}, {3.936929167830172*^9, 
   3.936929436332416*^9}, {3.936929531256351*^9, 3.936929724813505*^9}, {
   3.936929759041338*^9, 3.936929845499353*^9}, {3.936929969885853*^9, 
   3.936929988389206*^9}, {3.936930048156765*^9, 3.9369300943793697`*^9}, {
   3.936930148165941*^9, 3.936930315907881*^9}, {3.936930375919099*^9, 
   3.93693050498834*^9}, {3.93693079407617*^9, 3.936931061064487*^9}, {
   3.9369312479194937`*^9, 3.9369313023684683`*^9}, {3.936931577714381*^9, 
   3.936931611549018*^9}, {3.936931645440633*^9, 3.936931796165595*^9}, {
   3.936931886865349*^9, 3.9369319481632566`*^9}, {3.936932267865879*^9, 
   3.936932352769937*^9}, {3.936932384231844*^9, 3.9369324091555433`*^9}, 
   3.9369324585076303`*^9, {3.9369325131976852`*^9, 3.936932522507834*^9}, {
   3.9369326966084137`*^9, 3.936932697755907*^9}, {3.936932769248514*^9, 
   3.936932801361136*^9}, {3.936932845001601*^9, 3.9369330466229258`*^9}, {
   3.936933094677129*^9, 3.93693323944648*^9}, {3.936933298584835*^9, 
   3.936933399875271*^9}, {3.9369334344900513`*^9, 3.936933480556335*^9}, {
   3.9369335496568613`*^9, 3.9369335947324677`*^9}, {3.936933628101869*^9, 
   3.9369336941933107`*^9}, {3.936933732544285*^9, 3.9369337870192423`*^9}, {
   3.936933826034439*^9, 3.9369338365271673`*^9}, {3.936933874821797*^9, 
   3.936933876634625*^9}, {3.936933975395977*^9, 3.936933986658223*^9}, {
   3.936934380182392*^9, 3.936934387862015*^9}, {3.93693455749926*^9, 
   3.936934561780632*^9}, {3.936934612246562*^9, 3.936934626405943*^9}, {
   3.936934657598646*^9, 3.936934796266083*^9}, {3.936935192366908*^9, 
   3.9369351986738863`*^9}, {3.936935243686473*^9, 3.9369352928853703`*^9}, {
   3.9369497740933027`*^9, 3.936949775268409*^9}, {3.936949860904695*^9, 
   3.936949864271111*^9}, {3.936950508993861*^9, 3.936950542052747*^9}, {
   3.936950610113409*^9, 3.936950645256565*^9}, {3.936950715054688*^9, 
   3.936950746753511*^9}, {3.9369507899122677`*^9, 3.936950868637151*^9}, {
   3.936950912144578*^9, 3.9369509321627493`*^9}, {3.936950999150323*^9, 
   3.936951001978738*^9}, {3.936951038257289*^9, 3.936951040211988*^9}, {
   3.9369511832337503`*^9, 3.9369511932112703`*^9}, {3.9369512290420847`*^9, 
   3.9369512830525513`*^9}, {3.936951318878048*^9, 3.936951378800776*^9}, {
   3.93695144293428*^9, 3.93695152904272*^9}, 3.936951697251861*^9, {
   3.936952083456365*^9, 3.936952132255844*^9}, {3.936952339305537*^9, 
   3.93695234431281*^9}, {3.936969506853774*^9, 3.936969544722806*^9}, {
   3.93696963197031*^9, 3.9369696470179243`*^9}, {3.9369696934468184`*^9, 
   3.936969703173208*^9}, {3.936969742318019*^9, 3.936969768028689*^9}, {
   3.936969860764933*^9, 3.9369699567804537`*^9}, {3.936970079100872*^9, 
   3.936970203429103*^9}, {3.93697024950674*^9, 3.936970304255465*^9}, {
   3.9369703387218657`*^9, 3.936970437999093*^9}, {3.936970501655985*^9, 
   3.936970525088109*^9}, {3.936970572301113*^9, 3.936970580474683*^9}, {
   3.936970640612606*^9, 3.93697067574697*^9}, {3.936970738039268*^9, 
   3.936970745111435*^9}, {3.93697199907957*^9, 3.9369720140389433`*^9}, {
   3.937274345612773*^9, 3.937274354553235*^9}, {3.937274427109935*^9, 
   3.937274551696801*^9}, {3.937274608868153*^9, 3.93727463797556*^9}, {
   3.937274693603063*^9, 3.937274693917611*^9}, {3.937274728171307*^9, 
   3.937274733639474*^9}, {3.937274768038794*^9, 3.9372747686096354`*^9}, {
   3.9372748228179483`*^9, 3.937274829608189*^9}, {3.937274889863492*^9, 
   3.937274899194512*^9}, {3.9372749426700706`*^9, 3.937274950837351*^9}, {
   3.937274987200432*^9, 3.937275053440584*^9}, 3.93727510935608*^9, 
   3.937275162048237*^9, {3.9372753850925922`*^9, 3.937275390719201*^9}, {
   3.937309679087534*^9, 3.937309695126615*^9}, 3.937309760598102*^9, {
   3.9373100028649197`*^9, 3.937310005424671*^9}, {3.937310221017006*^9, 
   3.937310225735581*^9}, {3.937323394234523*^9, 3.937323488132531*^9}, {
   3.93732352393015*^9, 3.93732356965065*^9}, {3.9373236092430487`*^9, 
   3.937323610567775*^9}, {3.937323958739119*^9, 3.9373239711699038`*^9}, {
   3.944833620263603*^9, 3.944833633324813*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"a98f2349-f4bb-49c0-9650-ac763b36e003"]
}, Closed]],

Cell[CellGroupData[{

Cell["preamble only", "Subsection",
 CellChangeTimes->{{3.944833676503262*^9, 
  3.9448336795710773`*^9}},ExpressionUUID->"557a4276-09cd-45f9-9c54-\
9c3d29e20728"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sGHPdata", "[", 
   RowBox[{
   "\[Beta]i_", ",", "\[Epsilon]_", ",", "Ltilde_", ",", "N\[Sigma]_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Gamma]i", ",", "\[CapitalDelta]\[Sigma]", ",", "ek", ",", "ekb", ",", 
      "M0tilde", ",", "M\[Beta]tilde", ",", "M\[Beta]itildeprime", ",", 
      "\[Psi]tilde0", ",", "D\[Phi]tilde\[Beta]i", ",", "Htildef", ",", 
      "\[CapitalDelta]\[Beta]", ",", "Htilde"}], "}"}], ",", 
    RowBox[{
     RowBox[{"\[Gamma]i", "=", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]]}], ";", 
     RowBox[{"\[CapitalDelta]\[Sigma]", "=", 
      RowBox[{"N", "[", 
       FractionBox["Ltilde", 
        RowBox[{
         RowBox[{"2", "N\[Sigma]"}], "+", "1"}]], "]"}]}], ";", 
     RowBox[{"ek", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Ltilde", "<", "40"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"SetPrecision", "[", 
                 RowBox[{"Ltilde", ",", "80"}], "]"}], "-", 
                RowBox[{"2", "x", " ", 
                 RowBox[{"EllipticK", "[", 
                  SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0.9"}], "}"}], ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "70"}], ",", 
              RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}], "]"}],
         ",", "1"}], "]"}]}], ";", 
     RowBox[{"ekb", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "40"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"SetPrecision", "[", 
                 RowBox[{
                  RowBox[{"\[Gamma]i", " ", "Ltilde"}], ",", "80"}], "]"}], 
                "-", 
                RowBox[{"2", "x", " ", 
                 RowBox[{"EllipticK", "[", 
                  SuperscriptBox["x", "2"], "]"}]}]}], "\[Equal]", "0"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0.9"}], "}"}], ",", 
              RowBox[{"WorkingPrecision", "->", "70"}], ",", 
              RowBox[{"MaxIterations", "->", "1000"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", "18"}], "]"}],
         ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"M0tilde", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Ltilde", "<", "40"}], ",", 
        RowBox[{
         FractionBox["4", "ek"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"EllipticE", "[", 
             SuperscriptBox["ek", "2"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["ek", "2"]}], ")"}], 
            RowBox[{"EllipticK", "[", 
             SuperscriptBox["ek", "2"], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"N", "[", "8", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"M\[Beta]tilde", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "40"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Beta]i", "2"]}], ")"}], 
          FractionBox["4", "ekb"], " ", 
          RowBox[{"EllipticE", "[", 
           SuperscriptBox["ekb", "2"], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]i", "2"]}], ")"}], "4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EllipticE", "[", 
             SuperscriptBox["ekb", "2"], "]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["ekb", "2"]}], ")"}], 
             RowBox[{"EllipticK", "[", 
              SuperscriptBox["ekb", "2"], "]"}]}]}], ")"}]}]}], ",", 
        RowBox[{"N", "[", "8", "]"}]}], "]"}]}], ";", 
     RowBox[{"M\[Beta]itildeprime", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "40"}], ",", 
        RowBox[{
         FractionBox["8", "ekb"], 
         RowBox[{"EllipticE", "[", 
          SuperscriptBox["ekb", "2"], "]"}]}], ",", 
        RowBox[{"N", "[", "8", "]"}]}], "]"}]}], ";", 
     RowBox[{"\[Psi]tilde0", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Ltilde", "<", "40"}], ",", " ", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{"2", "ek", " ", 
              RowBox[{"EllipticE", "[", 
               SuperscriptBox["ek", "2"], "]"}]}]]], 
           RowBox[{"JacobiDN", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], ")"}], "ek"], ",", 
             SuperscriptBox["ek", "2"]}], "]"}]}], ",", 
          RowBox[{
           FractionBox["1", 
            SqrtBox["2"]], " ", 
           RowBox[{"Sech", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["Ltilde", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "-", 
                FractionBox["1", "2"]}], ")"}], "\[CapitalDelta]\[Sigma]"}]}],
             "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{
           RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"D\[Phi]tilde\[Beta]i", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]i", " ", "Ltilde"}], "<", "40"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "\[Gamma]i"}], "ekb"], " ", 
           RowBox[{"JacobiDN", "[", 
            RowBox[{
             RowBox[{
              FractionBox["\[Gamma]i", "ekb"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["Ltilde", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", 
                   FractionBox["1", "2"]}], ")"}], 
                 "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], ",", 
             SuperscriptBox["ekb", "2"]}], "]"}]}], ",", 
          RowBox[{"2", "\[Gamma]i", " ", 
           RowBox[{"Sech", "[", 
            RowBox[{"\[Gamma]i", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["Ltilde", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "-", 
                  FractionBox["1", "2"]}], ")"}], 
                "\[CapitalDelta]\[Sigma]"}]}], ")"}]}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{
           RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Htildef", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "+", 
         RowBox[{"M0tilde", " ", "\[Epsilon]", " ", "\[Beta]i"}], "+", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"M0tilde", " ", "\[Epsilon]"}], ")"}], "2"], "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Psi]tilde0", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}], 
            ")"}], 
           RowBox[{"-", "2"}]]}]}], ")"}], "/", "M0tilde"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Beta]", "=", 
      RowBox[{"\[Epsilon]", " ", "M0tilde", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]\[Sigma]", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Psi]tilde0", "[", 
              RowBox[{"[", "j", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"D\[Phi]tilde\[Beta]i", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{
               RowBox[{"2", "N\[Sigma]"}], "+", "1"}]}], "}"}]}], "]"}]}], 
         ")"}], 
        RowBox[{"-", "2"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(P\), \(i\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
        RowBox[{"ToString", "[", 
         FractionBox[
          RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
          "M0tilde"], "]"}]}], "]"}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(P\), \(f\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}],
            "M0tilde"], "+", "\[Epsilon]"}], "]"}]}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(H\), \(i\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
        RowBox[{"ToString", "[", 
         FractionBox[
          RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "M0tilde"], "]"}]}], 
       "]"}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(H\), \(f\)]\)/\!\(\*SubscriptBox[\(M\), \
\(0\)]\) = \>\"", ",", 
        RowBox[{"ToString", "[", "Htildef", "]"}]}], "]"}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<\[CapitalDelta]\[Beta] = \>\"", ",", 
        RowBox[{"ToString", "[", "\[CapitalDelta]\[Beta]", "]"}]}], "]"}], 
      "]"}], ";", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
        "M0tilde"], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Gamma]i", " ", "M\[Beta]itildeprime", " ", "\[Beta]i"}], 
         "M0tilde"], "+", "\[Epsilon]"}], ",", 
       FractionBox[
        RowBox[{"\[Gamma]i", " ", "M\[Beta]tilde"}], "M0tilde"], ",", 
       "Htildef", ",", "\[CapitalDelta]\[Beta]"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9373205766472597`*^9, 3.937320725551243*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"780a58fc-2fd4-4a4a-b147-118b1be64bbc"]
}, Closed]],

Cell[CellGroupData[{

Cell["minimal example", "Subsection",
 CellChangeTimes->{{3.944833707726136*^9, 
  3.9448337095207*^9}},ExpressionUUID->"f5fe9a17-db4d-4b57-ab8d-100ff2292639"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sGHPdata", "[", 
  RowBox[{
   RowBox[{"-", "0.9"}], ",", "3.5", ",", "38", ",", "60"}], "]"}]], "Input",
 CellChangeTimes->{{3.9373207374970512`*^9, 3.937320757132122*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d31d7efb-d229-43e4-8c3b-1a52ac3383ab"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = -2.06474\"\>"], \
"Print",
 CellChangeTimes->{3.937320758088969*^9, 3.937323646295828*^9, 
  3.94483555079743*^9, 3.944835637130151*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"cc0c0f22-e5a7-4ab5-a15b-9cbae4679c7e"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(f\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 1.43526\"\>"], \
"Print",
 CellChangeTimes->{3.937320758088969*^9, 3.937323646295828*^9, 
  3.94483555079743*^9, 3.9448356371326437`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"b9c18bfd-2c21-4a09-b5a3-91c718d6d9d3"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(H\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 2.29416\"\>"], \
"Print",
 CellChangeTimes->{3.937320758088969*^9, 3.937323646295828*^9, 
  3.94483555079743*^9, 3.944835637135109*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"70362170-4833-4bc9-9b87-d02242129142"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(H\\), \
\\(f\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 2.52353\"\>"], \
"Print",
 CellChangeTimes->{3.937320758088969*^9, 3.937323646295828*^9, 
  3.94483555079743*^9, 3.944835637135961*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"d4affeaf-a5e0-441c-a214-9c86e70b59fb"],

Cell[BoxData["\<\"\[CapitalDelta]\[Beta] = 1.93107\"\>"], "Print",
 CellChangeTimes->{3.937320758088969*^9, 3.937323646295828*^9, 
  3.94483555079743*^9, 3.944835637136826*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"279c654a-fac4-4be3-adad-2e2d4d3641e1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.064741604835056`"}], ",", "1.435258395164944`", ",", 
   "2.2941573387056176`", ",", "2.523529406864802`", ",", 
   "1.9310697532338195`"}], "}"}]], "Output",
 CellChangeTimes->{3.937320758097267*^9, 3.937323646305295*^9, 
  3.944835550803617*^9, 3.944835637137649*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"b0625113-6ae9-4364-962a-40d99819fbaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"ex2", "=", 
    RowBox[{"sGFSEivp", "[", 
     RowBox[{
      RowBox[{"-", "0.9"}], ",", "1", ",", "3.5", ",", "38", ",", "60", ",", 
      "0.04", ",", "500"}], "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.936934861365592*^9, 3.9369349036987467`*^9}, {
  3.936935038070076*^9, 3.936935144675705*^9}, {3.936935504148641*^9, 
  3.936935513509321*^9}, {3.936945245915756*^9, 3.93694524704641*^9}, {
  3.936945557494298*^9, 3.9369455576615067`*^9}, {3.936945588540701*^9, 
  3.936945597076706*^9}, {3.936945900694824*^9, 3.936945910010775*^9}, {
  3.936946136190531*^9, 3.936946136669506*^9}, {3.936946385525502*^9, 
  3.9369464135213003`*^9}, {3.936947641478017*^9, 3.936947641601102*^9}, {
  3.936947714403442*^9, 3.936947745029571*^9}, {3.9369482513031387`*^9, 
  3.9369482693434143`*^9}, {3.9369707937981873`*^9, 3.9369708109809437`*^9}, {
  3.93697114594972*^9, 3.936971146898172*^9}, {3.936971192836494*^9, 
  3.9369712017347183`*^9}, {3.944835557040123*^9, 3.9448355571698017`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"28c35df6-2469-43fa-a472-53d77865d8ed"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = -2.06474\"\>"], \
"Print",
 CellChangeTimes->{3.936971091258627*^9, 3.936971147819559*^9, 
  3.936971215611258*^9, 3.9372752536349697`*^9, 3.9372755031647167`*^9, 
  3.937276439282242*^9, 3.9373097810505*^9, 3.937310065826531*^9, 
  3.9373102308564053`*^9, 3.937323673305197*^9, 3.944835562364077*^9, 
  3.94483563719729*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"ef42a441-97a0-4942-b849-0c7d46061183"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(f\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 1.43526\"\>"], \
"Print",
 CellChangeTimes->{3.936971091258627*^9, 3.936971147819559*^9, 
  3.936971215611258*^9, 3.9372752536349697`*^9, 3.9372755031647167`*^9, 
  3.937276439282242*^9, 3.9373097810505*^9, 3.937310065826531*^9, 
  3.9373102308564053`*^9, 3.937323673305197*^9, 3.944835562364077*^9, 
  3.944835637201182*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a9944793-544a-42d8-8747-fb2bdc4840af"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(H\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 2.29416\"\>"], \
"Print",
 CellChangeTimes->{3.936971091258627*^9, 3.936971147819559*^9, 
  3.936971215611258*^9, 3.9372752536349697`*^9, 3.9372755031647167`*^9, 
  3.937276439282242*^9, 3.9373097810505*^9, 3.937310065826531*^9, 
  3.9373102308564053`*^9, 3.937323673305197*^9, 3.944835562364077*^9, 
  3.9448356372020483`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"8bffc65c-d0c4-48c9-b1aa-c7cf0ed6084e"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(H\\), \
\\(f\\)]\\)/\\!\\(\\*SubscriptBox[\\(M\\), \\(0\\)]\\) = 2.52353\"\>"], \
"Print",
 CellChangeTimes->{3.936971091258627*^9, 3.936971147819559*^9, 
  3.936971215611258*^9, 3.9372752536349697`*^9, 3.9372755031647167`*^9, 
  3.937276439282242*^9, 3.9373097810505*^9, 3.937310065826531*^9, 
  3.9373102308564053`*^9, 3.937323673305197*^9, 3.944835562364077*^9, 
  3.944835637202924*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"b07e653b-4140-4465-8040-f392b9e57e67"],

Cell[BoxData["\<\"\[CapitalDelta]\[Beta] = 1.93107\"\>"], "Print",
 CellChangeTimes->{3.936971091258627*^9, 3.936971147819559*^9, 
  3.936971215611258*^9, 3.9372752536349697`*^9, 3.9372755031647167`*^9, 
  3.937276439282242*^9, 3.9373097810505*^9, 3.937310065826531*^9, 
  3.9373102308564053`*^9, 3.937323673305197*^9, 3.944835562364077*^9, 
  3.9448356372037897`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"4bc11ed3-7ee8-4064-9f50-3876ba0b8155"],

Cell[BoxData["\<\"engaging warp drive\"\>"], "Print",
 CellChangeTimes->{3.936971091258627*^9, 3.936971147819559*^9, 
  3.936971215611258*^9, 3.9372752536349697`*^9, 3.9372755031647167`*^9, 
  3.937276439282242*^9, 3.9373097810505*^9, 3.937310065826531*^9, 
  3.9373102308564053`*^9, 3.937323673305197*^9, 3.944835562364077*^9, 
  3.944835637204504*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"442b97ab-77a6-4dfb-9a90-0f96e36a4fd7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.558002`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9448356517641573`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"f19b2fe0-7698-4e57-b863-761f26a17063"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "list", "}"}], ",", 
   RowBox[{
    RowBox[{"list", "=", 
     RowBox[{"ex2", "[", 
      RowBox[{"[", "9", "]"}], "]"}]}], ";", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{"list", ",", 
        RowBox[{"AxesLabel", "->", 
         RowBox[{"{", 
          RowBox[{"\"\<mt\>\"", ",", "\"\<\[Beta]\>\""}], "}"}]}], ",", 
        RowBox[{"PlotLabel", "->", "\"\<Collective Coordinate Velocity\>\""}],
         ",", 
        RowBox[{"PlotRange", "->", "All"}], ",", 
        RowBox[{"Joined", "->", "True"}]}], "]"}], ",", 
      RowBox[{"Plot", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", "Red"}]}], "]"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.936935326289209*^9, 3.936935411636248*^9}, {
  3.936935453746529*^9, 3.936935481993194*^9}, {3.9369453222461767`*^9, 
  3.936945329132711*^9}, {3.9369453842873087`*^9, 3.936945428776506*^9}, {
  3.936947319102399*^9, 3.936947319747286*^9}, {3.936948137315179*^9, 
  3.936948138234949*^9}, {3.9369484393150473`*^9, 3.9369484398397827`*^9}, {
  3.936970912270146*^9, 3.936970912345294*^9}, {3.936971342933049*^9, 
  3.9369713432569532`*^9}, {3.937275644584238*^9, 3.9372756506875896`*^9}, {
  3.944835602524331*^9, 3.9448356026028013`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d7d85c29-6b90-49ba-9bdc-80aca6e050e6"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
          0.007333333333333334], AbsoluteThickness[2], LineBox[CompressedData["
1:eJxF2HlczNsbB3BS0oL2RaW9aW+Wm67C92PNvkTZl0LEvUTubZHtuhHKLrpc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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
            Annotation[{
              Hue[0.67, 0.6, 0.6], 
              Directive[
               PointSize[0.007333333333333334], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJxF2HlczNsbB3BS0oL2RaW9aW+Wm67C92PNvkTZl0LEvUTubZHtuhHKLrpc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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 19.96}, {-0.9000005668923636, 
               1.2517702132223893`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 19.96}, {-0.9000005668923636, 
              1.2517702132223893`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.007333333333333334], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]],
       Selectable->False]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJxF2HlczNsbB3BS0oL2RaW9aW+Wm67C92PNvkTZl0LEvUTubZHtuhHKLrpc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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 19.96}, {-0.9000005668923636, 
           1.2517702132223893`}}, "Frame" -> {{False, False}, {False, False}},
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
         "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
         GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wZbYdAxh8sGe//Uj9rfxJexh/4an5ha/l
b8L569Z33s7RewXnp9tfnPmm6DOcn/dU8/GWdT/hfC7FFvX7FgwOMH6fwGmt
hQnMcH7S7ZD9zGfY4PzCoy1J+epccP7GAp5gCU9eOH9hdfYrg3ABOL9p/p/A
L28E4XyGyw8c9lQJw/lqJWkVIVqicP6Tr9PDuPeKwfleT7NqJxVKwPl+TyZo
y8lJwfmvDic1nFgrDefrCV6TdY6XhfO57L8m3vksB+e7v436rhSqAOffOJTC
GKWjCOdv7TgSp/AVwU9jLX1w7pwSnJ9cVL2VZ5YynK+frn3OJ1EFzj8vpMNd
aqkK5+9e1zRbh1kNzq9m1Ao4cxfB57pT5ZG3RR3Of7pMccr8Gg04f4qGJMvO
UE04f8KstOOJClpwftSU2HM8zxH8Hy5Lf87fpw3nP37qVHGoXQfOX2RrKH02
URfOX9taKpiuqwfnt4cmezN/RfBN7yxc2X5WH86foTl77VlvAzi//kDvDO+d
CL6vdOjSUyqGcL5j3vFowU4Ef75MksqZrwi+yuHl0/yijRD+0z2kdWkfgp/2
meXiSS1jOD9p4yeFzn4Ef8Ilnt4jxxH8fZ/Vfv7/j+ADAIh78Z8=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wZbYdAxh8sGe//Uj9rfxJexh/4an5ha/l
b8L569Z33s7RewXnp9tfnPmm6DOcn/dU8/GWdT/hfC7FFvX7FgwOMH6fwGmt
hQnMcH7S7ZD9zGfY4PzCoy1J+epccP7GAp5gCU9eOH9hdfYrg3ABOL9p/p/A
L28E4XyGyw8c9lQJw/lqJWkVIVqicP6Tr9PDuPeKwfleT7NqJxVKwPl+TyZo
y8lJwfmvDic1nFgrDefrCV6TdY6XhfO57L8m3vksB+e7v436rhSqAOffOJTC
GKWjCOdv7TgSp/AVwU9jLX1w7pwSnJ9cVL2VZ5YynK+frn3OJ1EFzj8vpMNd
aqkK5+9e1zRbh1kNzq9m1Ao4cxfB57pT5ZG3RR3Of7pMccr8Gg04f4qGJMvO
UE04f8KstOOJClpwftSU2HM8zxH8Hy5Lf87fpw3nP37qVHGoXQfOX2RrKH02
URfOX9taKpiuqwfnt4cmezN/RfBN7yxc2X5WH86foTl77VlvAzi//kDvDO+d
CL6vdOjSUyqGcL5j3vFowU4Ef75MksqZrwi+yuHl0/yijRD+0z2kdWkfgp/2
meXiSS1jOD9p4yeFzn4Ef8Ilnt4jxxH8fZ/Vfv7/j+ADAIh78Z8=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 20}, {0., 2.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 20}, {0., 2.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wZbYdAxh8sGe//Uj9rfxJexh/4an5ha/l
b8L569Z33s7RewXnp9tfnPmm6DOcn/dU8/GWdT/hfC7FFvX7FgwOMH6fwGmt
hQnMcH7S7ZD9zGfY4PzCoy1J+epccP7GAp5gCU9eOH9hdfYrg3ABOL9p/p/A
L28E4XyGyw8c9lQJw/lqJWkVIVqicP6Tr9PDuPeKwfleT7NqJxVKwPl+TyZo
y8lJwfmvDic1nFgrDefrCV6TdY6XhfO57L8m3vksB+e7v436rhSqAOffOJTC
GKWjCOdv7TgSp/AVwU9jLX1w7pwSnJ9cVL2VZ5YynK+frn3OJ1EFzj8vpMNd
aqkK5+9e1zRbh1kNzq9m1Ao4cxfB57pT5ZG3RR3Of7pMccr8Gg04f4qGJMvO
UE04f8KstOOJClpwftSU2HM8zxH8Hy5Lf87fpw3nP37qVHGoXQfOX2RrKH02
URfOX9taKpiuqwfnt4cmezN/RfBN7yxc2X5WH86foTl77VlvAzi//kDvDO+d
CL6vdOjSUyqGcL5j3vFowU4Ef75MksqZrwi+yuHl0/yijRD+0z2kdWkfgp/2
meXiSS1jOD9p4yeFzn4Ef8Ilnt4jxxH8fZ/Vfv7/j+ADAIh78Z8=
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 20}, {0., 2.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"mt\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"\[Beta]\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox["\"Collective Coordinate Velocity\"", TraditionalForm],
  PlotRange->{{0, 19.96}, {-0.9000005668923636, 1.2517702132223893`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9448356520039997`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"7cdda0fb-1909-4714-aed3-da4f48ad415c"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1382, 875},
WindowMargins->{{186, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Mac OS X x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"991be8ab-a672-4dc5-ac3b-5f28f1d7a7c9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 496, 9, 55, "Text",ExpressionUUID->"e3731b27-b897-441d-a252-d8ed51ce0322"],
Cell[899, 24, 530, 9, 55, "Text",ExpressionUUID->"4f03e652-3812-4ef3-a297-8bb522dffd39"],
Cell[CellGroupData[{
Cell[1454, 37, 233, 3, 29, "Input",ExpressionUUID->"8ada7d06-2f46-4649-b588-79f1c6bf1fa3"],
Cell[1690, 42, 2972, 50, 176, "Output",ExpressionUUID->"73aa011c-aeac-4686-bc7a-7ebf2f7b9173"]
}, Open  ]],
Cell[4677, 95, 572, 13, 49, "Input",ExpressionUUID->"4daf6d6f-ebf2-4cca-8dbc-3c7159af62e9"],
Cell[5252, 110, 419, 8, 55, "Text",ExpressionUUID->"070ff228-fd44-45e3-8602-2b1a3f20880a"],
Cell[CellGroupData[{
Cell[5696, 122, 307, 9, 66, "Section",ExpressionUUID->"e5c12d24-4ac3-4701-8791-0d3e8e327bf9"],
Cell[CellGroupData[{
Cell[6028, 135, 156, 3, 53, "Subsection",ExpressionUUID->"d021a0d0-9069-448f-87f5-dca57f962e09"],
Cell[6187, 140, 102859, 2217, 3656, "Input",ExpressionUUID->"401cde5b-74df-4366-99ac-034d235da4b6"]
}, Closed]],
Cell[CellGroupData[{
Cell[109083, 2362, 160, 3, 37, "Subsection",ExpressionUUID->"80af5dc8-3065-4052-bbdf-135cf168c777"],
Cell[109246, 2367, 458, 9, 55, "Text",ExpressionUUID->"1f3b502c-8e49-4ee1-9bbe-affe557b14fa"],
Cell[109707, 2378, 17139, 464, 833, "Input",ExpressionUUID->"877241b6-4a4a-4060-9bd1-50ba190e9b6e"]
}, Closed]],
Cell[CellGroupData[{
Cell[126883, 2847, 162, 3, 37, "Subsection",ExpressionUUID->"23b6695d-3412-4bc3-88d9-80a7bbfcd8bc"],
Cell[127048, 2852, 385, 8, 29, "Input",ExpressionUUID->"8682a690-1244-464f-8fe1-82da076f31b9"],
Cell[CellGroupData[{
Cell[127458, 2864, 275, 5, 29, "Input",ExpressionUUID->"31cc59aa-2a17-4256-a314-7c91099fc2e8"],
Cell[CellGroupData[{
Cell[127758, 2873, 373, 7, 23, "Print",ExpressionUUID->"393be556-7dc9-40a3-af52-c4f9dab9d1bb"],
Cell[128134, 2882, 374, 7, 23, "Print",ExpressionUUID->"036be53e-d6f3-4940-b12b-8268cd5b78c4"],
Cell[128511, 2891, 372, 7, 23, "Print",ExpressionUUID->"b62f97b4-f0fb-4256-94f9-5fc79c4f61ec"],
Cell[128886, 2900, 374, 7, 23, "Print",ExpressionUUID->"264d1e9d-69e6-48bb-9214-a27e32a72a21"],
Cell[129263, 2909, 305, 5, 23, "Print",ExpressionUUID->"fca8ea8a-55ca-40e9-bb98-778e31d2e5a2"]
}, Open  ]],
Cell[129583, 2917, 433, 8, 33, "Output",ExpressionUUID->"7f1b36e7-ef6b-4a38-812b-4f49d4b942c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130053, 2930, 1091, 19, 29, "Input",ExpressionUUID->"a663796d-5cb0-417f-854c-e538d25a3cb2"],
Cell[CellGroupData[{
Cell[131169, 2953, 510, 9, 23, "Print",ExpressionUUID->"ee259a49-811b-431b-a3a6-9ac69bb1f42c"],
Cell[131682, 2964, 509, 9, 23, "Print",ExpressionUUID->"2b9d97ca-adc0-43f3-91a2-050b69f1e096"],
Cell[132194, 2975, 511, 9, 23, "Print",ExpressionUUID->"6c01b475-341d-4d5e-8e54-d3a9402a5b81"],
Cell[132708, 2986, 511, 9, 23, "Print",ExpressionUUID->"2c0f30de-5100-4073-a873-98b3cb707136"],
Cell[133222, 2997, 442, 7, 23, "Print",ExpressionUUID->"89522982-f3f0-4d8f-9275-a3edf625f6cb"],
Cell[133667, 3006, 428, 7, 23, "Print",ExpressionUUID->"f508c971-1ba7-43e0-8905-14747b2896ab"]
}, Open  ]],
Cell[134110, 3016, 439, 7, 33, "Output",ExpressionUUID->"7fe505fb-a60e-406d-91f8-a3a1846421ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134586, 3028, 256, 4, 29, "Input",ExpressionUUID->"22f5a529-33e0-4725-a09a-ad5ee4693f42"],
Cell[134845, 3034, 242, 3, 33, "Output",ExpressionUUID->"b6e09e8c-a2c9-4d2c-97b7-2b07ab4e8f5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135124, 3042, 1398, 32, 49, "Input",ExpressionUUID->"f50b09bb-f7f6-49d0-8f78-352378e74ee3"],
Cell[136525, 3076, 35988, 681, 493, "Output",ExpressionUUID->"89b5da36-0db1-4069-9e3e-0b4285ab47bb"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172574, 3764, 156, 3, 66, "Section",ExpressionUUID->"8fbf5cc9-653e-48d0-9b91-9ae67c6f4c0d"],
Cell[CellGroupData[{
Cell[172755, 3771, 157, 3, 53, "Subsection",ExpressionUUID->"8b4a605e-fbb8-48de-91c8-3e172ed21fa1"],
Cell[172915, 3776, 74122, 1698, 3047, "Input",ExpressionUUID->"a98f2349-f4bb-49c0-9650-ac763b36e003"]
}, Closed]],
Cell[CellGroupData[{
Cell[247074, 5479, 163, 3, 37, "Subsection",ExpressionUUID->"557a4276-09cd-45f9-9c54-9c3d29e20728"],
Cell[247240, 5484, 12022, 319, 556, "Input",ExpressionUUID->"780a58fc-2fd4-4a4a-b147-118b1be64bbc"]
}, Closed]],
Cell[CellGroupData[{
Cell[259299, 5808, 159, 2, 37, "Subsection",ExpressionUUID->"f5fe9a17-db4d-4b57-ab8d-100ff2292639"],
Cell[CellGroupData[{
Cell[259483, 5814, 276, 5, 29, "Input",ExpressionUUID->"d31d7efb-d229-43e4-8c3b-1a52ac3383ab"],
Cell[CellGroupData[{
Cell[259784, 5823, 349, 7, 23, "Print",ExpressionUUID->"cc0c0f22-e5a7-4ab5-a15b-9cbae4679c7e"],
Cell[260136, 5832, 350, 7, 23, "Print",ExpressionUUID->"b9c18bfd-2c21-4a09-b5a3-91c718d6d9d3"],
Cell[260489, 5841, 348, 7, 23, "Print",ExpressionUUID->"70362170-4833-4bc9-9b87-d02242129142"],
Cell[260840, 5850, 348, 7, 23, "Print",ExpressionUUID->"d4affeaf-a5e0-441c-a214-9c86e70b59fb"],
Cell[261191, 5859, 281, 5, 23, "Print",ExpressionUUID->"279c654a-fac4-4be3-adad-2e2d4d3641e1"]
}, Open  ]],
Cell[261487, 5867, 407, 8, 33, "Output",ExpressionUUID->"b0625113-6ae9-4364-962a-40d99819fbaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261931, 5880, 1137, 19, 29, "Input",ExpressionUUID->"28c35df6-2469-43fa-a472-53d77865d8ed"],
Cell[CellGroupData[{
Cell[263093, 5903, 538, 10, 23, "Print",ExpressionUUID->"ef42a441-97a0-4942-b849-0c7d46061183"],
Cell[263634, 5915, 538, 10, 23, "Print",ExpressionUUID->"a9944793-544a-42d8-8747-fb2bdc4840af"],
Cell[264175, 5927, 540, 10, 23, "Print",ExpressionUUID->"8bffc65c-d0c4-48c9-b1aa-c7cf0ed6084e"],
Cell[264718, 5939, 538, 10, 23, "Print",ExpressionUUID->"b07e653b-4140-4465-8040-f392b9e57e67"],
Cell[265259, 5951, 473, 8, 23, "Print",ExpressionUUID->"4bc11ed3-7ee8-4064-9f50-3876ba0b8155"],
Cell[265735, 5961, 458, 8, 23, "Print",ExpressionUUID->"442b97ab-77a6-4dfb-9a90-0f96e36a4fd7"]
}, Open  ]],
Cell[266208, 5972, 208, 4, 33, "Output",ExpressionUUID->"f19b2fe0-7698-4e57-b863-761f26a17063"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266453, 5981, 1495, 33, 49, "Input",ExpressionUUID->"d7d85c29-6b90-49ba-9bdc-80aca6e050e6"],
Cell[267951, 6016, 35613, 677, 252, "Output",ExpressionUUID->"7cdda0fb-1909-4714-aed3-da4f48ad415c"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


